A Diffusion Monte Carlo algorithm employing depth first traversal and a stack instead of a swarm

Diffusion Monte Carlo (DMC) and Monte Carlo for particle transport with importance sampling both involve simulations of weighted walkers that undergo birth and death processes (splitting and Russian Roulette). The established implementations of these methods are quite different: Particle simulation Monte Carlo employs a stack to handle the splitting history whereas in traditional DMC one follows a swarm of walkers. The particle simulation Monte Carlo approach involves a depth first traversal of the visited configurations whereas the traditional DMC approach may be seen as a breadth first traversal. In the present work the implementation of a depth first, stack based approach to DMC is described and a complete code is presented. The depth first approach, called DMCD here, can be more memory efficient than the breadth first approach, both for total memory and for use of a memory hierarchy and of co-processors. The implementation appears very natural for population control and for descendant weighting and it unifies algorithmic treatment of the eigenvalue problem (DMC) with the linear equation problem (particle transport). A concern with DMCD that is not present in the breadth first approach, and that is successfully addressed here, is the need to maintain a pool of starters for use when a new walker is required and the stack is empty. The DMCD approach appears to have the potential to become the preferred implementation for many DMC applications.

==> anc/DiffMC20260615-fpm/ArgsGaus <==
# Parameters for the Sys and SysGaus modules
nqoi            3
nd              1
# Parameters for the DMCD module
rsp0            8
nwks            16
nwkd            8
rdec            0.5
# Parameters for the main program
ncnt            100000000000
ncpr            1000000000


==> anc/DiffMC20260615-fpm/app/MainGaus.f90 <==
program MainGaus
  ! Main program to develop, test and demonstrate a novel depth first,
  ! stack based approach to Diffusion Monte Carlo (DMC) calculations.
  ! External reference: [Braams, Bastiaan J. "A Diffusion Monte Carlo
  ! algorithm employing depth first traversal and a stack instead of a
  ! swarm." arXiv preprint arXiv:2606.08946 (2026)].
  ! The new DMC approach is implemented in module DMCD.
  ! The calculation that is carried out here is for a model system
  ! characterized by a real vector for which the stationary distribution
  ! is a centered Gaussian with known variance. This system is
  ! implemented in module SysGaus.
  ! The outer iteration is of the trivial kind: fixed number of steps
  ! and output at fixed intervals. The iteration is controlled through
  ! module MainTriv.
  ! The executable takes one command line argument that is the name of
  ! a file containing parameter values for the physical system and the
  ! DMCD algorithm.
  !..use and access
  use SysGaus, only : SysGaus_Manager_Type
  use DMCD, only : DMCD_Type
  use MainTriv, only : MainTriv_Type
  implicit none (type, external)
  !..local declarations
  type (SysGaus_Manager_Type) :: sysv
  type (DMCD_Type) :: dmc
  type (MainTriv_Type) :: msel
  !..computation
  call msel%Init (dmc, sysv)
  call msel%Calc (dmc)
  call msel%Done (dmc)
  stop
end program MainGaus


==> anc/DiffMC20260615-fpm/fpm.toml <==
name = "dmc"
version = "0.1.0"
license = "MIT"
author = "Bastiaan J Braams"
maintainer = "bjbraams@gmail.com"
copyright = "Copyright 2026, Bastiaan J Braams"
description = ""
homepage = ""

[build]
auto-executables = true
auto-tests = true
auto-examples = true

[install]
library = false

[fortran]
implicit-typing = false
implicit-external = false
source-form = "free"

[library]
source-dir = "src"
include-dir = ["include"]


==> anc/DiffMC20260615-fpm/src/Core.f90 <==
module Core
  !..use and access
  use iso_fortran_env, only : &
       WP0 => real32, WP => real64, WP2 => real128, &
       I2 => int16, I4 => int32, I8 => int64
  use, intrinsic :: ieee_arithmetic
  implicit none (type, external)
  private
  public :: Core_Assert
  public :: Core_CharFun
  public :: Core_CountDivisors
  public :: Core_DecAcc
  public :: Core_Expect
  public :: Core_Expm1
  public :: Core_GCD
  public :: Core_Incomm
  public :: Core_IsPowerOf
  public :: Core_Log2
  public :: Core_LogMean
  public :: Core_NDiv
  public :: Core_PartialFactor
  public :: Core_Pow2
  public :: Core_RemoveDivisors
  !! public :: Core_SafeProduct ! See ~/DoubleMC/Core.f90
  public :: Core_Sign
  public :: Core_ZDiv
  !..module data and parameters
  integer, parameter, public :: &
       Core_WP0 = WP0, Core_WP = WP, Core_WP2 = WP2, &
       Core_I2 = I2, Core_I4 = I4, Core_I8 = I8
  real (kind=WP2), parameter, public :: Core_Pi_WP2 = &
       3.1415926535897932384626433832795028841971693993751_WP2
  real (kind=WP2), parameter, public :: Core_EulerMascheroni_WP2 = &
       0.57721566490153286060651209008240243104215933593992_WP2
  real (kind=WP2), parameter, public :: Core_ExpEulerMascheroni_WP2 = &
       1.78107241799019798523650410310717954916964521430343_WP2
  real (kind=WP), parameter, public :: &
       Core_Pi = Core_Pi_WP2, &
       Core_EulerMascheroni = Core_EulerMascheroni_WP2, &
       Core_ExpEulerMascheroni = Core_ExpEulerMascheroni_WP2
  ! The following numerical values are from NIST online reference to
  ! 2018 CODATA
  real (kind=WP2), parameter, public :: &
       Core_Hartree_WP2 = 1.0_WP2, &
       Core_Joule_WP2 = Core_Hartree_WP2/4.3597447222071e-18_WP2, &
       Core_Wavenmb_WP2 = Core_Hartree_WP2/2.1947463136320e5_WP2, &
       Core_Bohr_WP2 = 1.0_WP2, &
       Core_Angstrom_WP2 = Core_Bohr_WP2/0.529177210903_WP2, &
       Core_ElemCharge_WP2 = 1.0_WP2, &
       Core_Coulomb_WP2 = Core_ElemCharge_WP2/1.602176634e-19_WP2, &
       Core_EMass_WP2 = 1.0_WP2, &
       Core_AMU_WP2 = Core_EMass_WP2/5.48579909065e-4_WP2
  real (kind=WP), parameter, public :: &
       Core_Hartree = Core_Hartree_WP2, &
       Core_Joule = Core_Joule_WP2, &
       Core_Wavenmb = Core_Wavenmb_WP2, &
       Core_Bohr = Core_Bohr_WP2, &
       Core_Angstrom = Core_Angstrom_WP2, &
       Core_ElemCharge = Core_ElemCharge_WP2, &
       Core_Coulomb = Core_Coulomb_WP2, &
       Core_EMass = Core_EMass_WP2, &
       Core_AMU = Core_AMU_WP2
  !..interfaces
  interface
     pure module subroutine Core_Assert (b0, msg)
       logical, intent (in) :: b0
       character (len=*), intent (in) :: msg
       ! Test a condition, error stop on failure.
       ! See also Core_Expect.
       ! (Must review stdlib_check.)
     end subroutine Core_Assert
     elemental module function Core_CharFun (x) result (r)
       logical, intent (in) :: x
       integer :: r
       ! Return the characteristic function of a boolean value
     end function Core_CharFun
     pure module function CountDivisors_I4 (i, p) result (r)
       integer (kind=I4), intent (in) :: i
       integer, intent (in) :: p
       integer :: r
       ! Return r = k where p**k is the largest power of p that divides i.
       ! Return 0 if p==0.
       ! Return -1 if abs(p)==1 or if i==0 and p/=0.
       ! (Expected normal use is with 2<=p.)
     end function CountDivisors_I4
     pure module function CountDivisors_I8 (i, p) result (r)
       integer (kind=I8), intent (in) :: i
       integer, intent (in) :: p
       integer :: r
       ! Return r = k where p**k is the largest power of p that divides i.
       ! Return 0 if p==0.
       ! Return -1 if abs(p)==1 or if i==0 and p/=0.
       ! (Expected normal use is with 2<=p.)
     end function CountDivisors_I8
     elemental module subroutine DecAcc_WP (z, t, r)
       real (kind=WP), intent (inout) :: z
       real (kind=WP), intent (in) :: t, r
       ! Computing z = exp(-r)*z+t
     end subroutine DecAcc_WP
     elemental module subroutine DecAcc_WP2 (z, t, r)
       real (kind=WP2), intent (inout) :: z
       real (kind=WP), intent (in) :: t, r
       ! Computing z = exp(-r)*z+t
       ! The variable z is expected to be an accumulator of some sort,
       ! hence the option to let it have a higher precision.
     end subroutine DecAcc_WP2
     module subroutine Core_Expect (b0, msg)
       logical, intent (in) :: b0
       character (len=*), intent (in) :: msg
       ! Test a condition, write a warning message on failure.
       ! See also Core_Assert. Note that Core_Expect is not pure.
       ! (Must review stdlib_check.)
     end subroutine Core_Expect
     elemental module function Expm1_WP0 (x) result (r)
       real (kind=WP0), intent (in) :: x
       real (kind=WP0) :: r
       ! Accurate computation of r = exp(x)-1.
     end function Expm1_WP0
     elemental module function Expm1_WP (x) result (r)
       real (kind=WP), intent (in) :: x
       real (kind=WP) :: r
       ! Accurate computation of r = exp(x)-1.
     end function Expm1_WP
     elemental module function Expm1_WP2 (x) result (r)
       real (kind=WP2), intent (in) :: x
       real (kind=WP2) :: r
       ! Accurate computation of r = exp(x)-1.
     end function Expm1_WP2
     elemental module function GCD_I4 (i, j) result (r)
       integer (kind=I4), intent (in) :: i, j
       integer (kind=I4) :: r
       ! Return the greatest common divisor of i and j.
     end function GCD_I4
     elemental module function GCD_I8 (i, j) result (r)
       integer (kind=I8), intent (in) :: i, j
       integer (kind=I8) :: r
       ! Return the greatest common divisor of i and j.
     end function GCD_I8
     pure module function Incomm_I4 (n) result (r)
       integer (kind=I4), intent (in) :: n
       integer (kind=I4) :: r
       ! On entry, 1<=n.
       ! Return some value r in the range 1<=r<=n and incommensurate with n;
       ! this value may be suitable as an increment for an evenly distributed
       ! walk through (i:0<=i<n).
     end function Incomm_I4
     pure module function Incomm_I8 (n) result (r)
       integer (kind=I8), intent (in) :: n
       integer (kind=I8) :: r
       ! On entry, 1<=n.
       ! Return some value r in the range 1<=r<=n and incommensurate with n;
       ! this value may be suitable as an increment for an evenly distributed
       ! walk through (i:0<=i<n).
     end function Incomm_I8
     pure module function IsPowerOf_I4 (i, p) result (r)
       integer (kind=I4), intent (in) :: i
       integer, intent (in) :: p
       logical :: r
       ! Return (for some integer k, i==p**k). (The sign of p is significant.)
       ! Special cases: Only 0 and 1 are powers of 0, only 1 is a power of 1,
       ! Only -1 and 1 are powers of -1.
       ! Note: Review the case of arguments (0,0).
     end function IsPowerOf_I4
     pure module function IsPowerOf_I8 (i, p) result (r)
       integer (kind=I8), intent (in) :: i
       integer, intent (in) :: p
       logical :: r
       ! Return (for some integer k, i==p**k). (The sign of p is significant.)
       ! Special cases: Only 0 and 1 are powers of 0, only 1 is a power of 1,
       ! Only -1 and 1 are powers of -1.
       ! Note: Review the case of arguments (0,0).
     end function IsPowerOf_I8
     elemental module function Core_Log2 (x) result (r)
       real (kind=WP), intent (in) :: x
       real (kind=WP) :: r
       ! Accurate computation of r = log(x)/log(2.0); exact result if the
       ! result is an integer and the floating point base equals 2.
       ! Inverse of the function Core_Pow2, similar code.
       ! Note: Consider case of complex argument.
     end function Core_Log2
     pure module function Core_LogMean (x, y) result (r)
       real (kind=WP), intent (in) :: x, y
       real (kind=WP) :: r
       ! Return the logarithmic mean of positive numbers x, y
       ! r = (y-x)/(log(y)-log(x)), but evaluated to high accuracy
     end function Core_LogMean
     elemental module function NDiv_WP0 (x, y) result (r)
       real (kind=WP0), intent (in) :: x, y
       real (kind=WP0) :: r
       ! Return x/y unless y==0, then return a quiet NaN.
     end function NDiv_WP0
     elemental module function NDiv_WP (x, y) result (r)
       real (kind=WP), intent (in) :: x, y
       real (kind=WP) :: r
       ! Return x/y unless y==0, then return a quiet NaN.
     end function NDiv_WP
     elemental module function NDiv_WP2 (x, y) result (r)
       real (kind=WP2), intent (in) :: x, y
       real (kind=WP2) :: r
       ! Return x/y unless y==0, then return a quiet NaN.
     end function NDiv_WP2
     pure module subroutine PartialFactor_I4 (i, p, q, r)
       integer (kind=I4), intent (in) :: i
       integer, intent (in) :: p
       integer (kind=I4), intent (out) :: q
       integer, intent (out) :: r
       ! Return (q, r) such that i = q*p**r for the largest possible
       ! exponent r. Except: Return (i, 0) if i==0 or if abs(p)<2.
       ! (Expected normal use is with 2<=p.)
     end subroutine PartialFactor_I4
     pure module subroutine PartialFactor_I8 (i, p, q, r)
       integer (kind=I8), intent (in) :: i
       integer, intent (in) :: p
       integer (kind=I8), intent (out) :: q
       integer, intent (out) :: r
       ! Return (q, r) such that i = q*p**r for the largest possible
       ! exponent r. Except: Return (i, 0) if i==0 or if abs(p)<2.
       ! (Expected normal use is with 2<=p.)
     end subroutine PartialFactor_I8
     elemental module function Core_Pow2 (x) result (r)
       real (kind=WP), intent (in) :: x
       real (kind=WP) :: r
       ! Accurate computation of r = 2.0**x; exact result if x is an
       ! integer, there is no overflow or underflow, and floating point
       ! base equals 2.
       ! Inverse of the function Core_Log2, similar code.
       ! TODO: Check the behavior of the scale intrinsic function for
       ! overflow or underflow. Fortran 2018 standard (Sec. 16.9) says
       ! the result is processor dependent. I want Pow2(x) to behave like
       ! 2.0**x then.
     end function Core_Pow2
     pure module function RemoveDivisors_I4 (i, p) result (r)
       integer (kind=I4), intent (in) :: i
       integer, intent (in) :: p
       integer (kind=I4) :: r
       ! Return r = i/p**k where p**k is the largest power of p that
       ! divides i.
       ! Except: Return i if i==0 or if p==0 (removing factor p**0) or if
       ! p==1, return abs(i) if p==-1.
       ! (Expected normal use is with 2<=p.)
     end function RemoveDivisors_I4
     pure module function RemoveDivisors_I8 (i, p) result (r)
       integer (kind=I8), intent (in) :: i
       integer, intent (in) :: p
       integer (kind=I8) :: r
       ! Return r = i/p**k where p**k is the largest power of p that
       ! divides i.
       ! Except: Return i if i==0 or if p==0 (removing factor p**0) or if
       ! p==1, return abs(i) if p==-1.
       ! (Expected normal use is with 2<=p.)
     end function RemoveDivisors_I8
     elemental module function Sign_WP0 (x) result (r)
       real (kind=WP0), intent (in) :: x
       real (kind=WP0) :: r
     end function Sign_WP0
     elemental module function Sign_WP (x) result (r)
       real (kind=WP), intent (in) :: x
       real (kind=WP) :: r
     end function Sign_WP
     elemental module function Sign_WP2 (x) result (r)
       real (kind=WP2), intent (in) :: x
       real (kind=WP2) :: r
     end function Sign_WP2
     elemental module function ZDiv_WP0 (x, y) result (r)
       real (kind=WP0), intent (in) :: x, y
       real (kind=WP0) :: r
       ! Return x/y unless x==0.and.y==0, then return 0.
     end function ZDiv_WP0
     elemental module function ZDiv_WP (x, y) result (r)
       real (kind=WP), intent (in) :: x, y
       real (kind=WP) :: r
       ! Return x/y unless x==0.and.y==0, then return 0.
     end function ZDiv_WP
     elemental module function ZDiv_WP2 (x, y) result (r)
       real (kind=WP2), intent (in) :: x, y
       real (kind=WP2) :: r
       ! Return x/y unless x==0.and.y==0, then return 0.
     end function ZDiv_WP2
  end interface
  interface Core_CountDivisors
     module procedure CountDivisors_I4, CountDivisors_I8
  end interface Core_CountDivisors
  interface Core_DecAcc
     module procedure DecAcc_WP, DecAcc_WP2
  end interface Core_DecAcc
  interface Core_Expm1
     module procedure Expm1_WP0, Expm1_WP, Expm1_WP2
  end interface Core_Expm1
  interface Core_GCD
     module procedure GCD_I4, GCD_I8
  end interface Core_GCD
  interface Core_Incomm
     module procedure Incomm_I4, Incomm_I8
  end interface Core_Incomm
  interface Core_IsPowerOf
     module procedure IsPowerOf_I4, IsPowerOf_I8
  end interface Core_IsPowerOf
  interface Core_NDiv
     module procedure NDiv_WP0, NDiv_WP, NDiv_WP2
  end interface Core_NDiv
  interface Core_PartialFactor
     module procedure PartialFactor_I4, PartialFactor_I8
  end interface Core_PartialFactor
  interface Core_RemoveDivisors
     module procedure RemoveDivisors_I4, RemoveDivisors_I8
  end interface Core_RemoveDivisors
  interface Core_Sign
     module procedure Sign_WP0, Sign_WP, Sign_WP2
  end interface Core_Sign
  interface Core_ZDiv
     module procedure ZDiv_WP0, ZDiv_WP, ZDiv_WP2
  end interface Core_ZDiv
  !..end notes, TODO or to consider
  ! add a descriptive module-level header at the top, right after the
  ! `implicit none` statement.
  ! All exported (`public`) entities carry the Core prefix. I might
  ! remove that prefix from many internal entities.
  ! Review differences between the code here and the code in the
  ! ~/DoubleMC/Core.f90 module.
  ! In CountDivisors, PartialFactor and RemoveDivisors some arguments
  ! are generic I4 or I8 whereas others are default integer. This was
  ! a deliberate choice, but maybe not the correct choice. In any case,
  ! the syntax is wrong (in the `modulo` functions) if the default
  ! integer type is I8 instead of I4. Review this issue.
end module Core


==> anc/DiffMC20260615-fpm/src/Core_Impl.f90 <==
submodule (Core) Core_Impl
  implicit none (type, external)
contains
  module procedure Core_Assert ! (b0, msg)
    if (.not.b0) then
       error stop msg
    end if
    return
  end procedure Core_Assert
  module procedure Core_CharFun ! (x) result (r)
    if (x) then
       r = 1
    else
       r = 0
    end if
  end procedure Core_CharFun
  module procedure CountDivisors_I4 ! (i, p) result (r)
    integer (kind=I4) :: j
    if (p==0) then
       r = 0
    else if (abs(p)==1.or.i==0) then
       r = -1
    else
       j = i
       r = 0
       do while (modulo(j,p)==0)
          j = j/p
          r = r+1
       end do
    end if
  end procedure CountDivisors_I4
  module procedure CountDivisors_I8 ! (i, p) result (r)
    integer (kind=I8) :: j
    if (p==0) then
       r = 0
    else if (abs(p)==1.or.i==0) then
       r = -1
    else
       j = i
       r = 0
       do while (modulo(j,p)==0)
          j = j/p
          r = r+1
       end do
    end if
  end procedure CountDivisors_I8
  module procedure DecAcc_WP ! (z, t, r)
    z = z+(Core_Expm1(-r)*z+t)
    return
  end procedure DecAcc_WP
  module procedure DecAcc_WP2 ! (z, t, r)
    z = z+(Core_Expm1(-r)*z+t)
    return
  end procedure DecAcc_WP2
  module procedure Core_Expect ! (b0, msg)
    if (.not.b0) then
       write (*,*) msg
    end if
    return
  end procedure Core_Expect
  module procedure Expm1_WP0 ! (x) result (r)
    ! Accurate computation of r = exp(x)-1 via trusted intrinsic sinh(x/2).
    ! See Nelson H. F. Beebe (2002) "Computation of expm1(x) = exp(x)−1",
    ! (web page at math.utah.edu) for detailed numerical analysis.
    if (ieee_is_nan(x)) then
       r = x
    else if (x<log(0.5_WP0)) then
       r = exp(x)-1
    else if (x<log(1.5_WP0)) then
       r = 2*exp(x/2)*sinh(x/2)
    else
       r = exp(x)-1
    end if
  end procedure Expm1_WP0
  module procedure Expm1_WP ! (x) result (r)
    ! Accurate computation of r = exp(x)-1 via trusted intrinsic sinh(x/2).
    ! See Nelson H. F. Beebe (2002) "Computation of expm1(x) = exp(x)−1",
    ! (web page at math.utah.edu) for detailed numerical analysis.
    if (ieee_is_nan(x)) then
       r = x
    else if (x<log(0.5_WP)) then
       r = exp(x)-1
    else if (x<log(1.5_WP)) then
       r = 2*exp(x/2)*sinh(x/2)
    else
       r = exp(x)-1
    end if
  end procedure Expm1_WP
  module procedure Expm1_WP2 ! (x) result (r)
    ! Accurate computation of r = exp(x)-1 via trusted intrinsic sinh(x/2).
    ! See Nelson H. F. Beebe (2002) "Computation of expm1(x) = exp(x)−1",
    ! (web page at math.utah.edu) for detailed numerical analysis.
    if (ieee_is_nan(x)) then
       r = x
    else if (x<log(0.5_WP2)) then
       r = exp(x)-1
    else if (x<log(1.5_WP2)) then
       r = 2*exp(x/2)*sinh(x/2)
    else
       r = exp(x)-1
    end if
  end procedure Expm1_WP2
  module procedure GCD_I4 ! (i, j) result (r)
    integer (kind=I4) :: k0, k1, k
    k0 = min(abs(i),abs(j))
    k1 = max(abs(i),abs(j))
    do while (k0/=0)
       k = k0 ; k0 = modulo(k1,k0) ; k1 = k
    end do
    r = k1
  end procedure GCD_I4
  module procedure GCD_I8 ! (i, j) result (r)
    integer (kind=I8) :: k0, k1, k
    k0 = min(abs(i),abs(j))
    k1 = max(abs(i),abs(j))
    do while (k0/=0)
       k = k0 ; k0 = modulo(k1,k0) ; k1 = k
    end do
    r = k1
  end procedure GCD_I8
  module procedure Incomm_I4 ! (n) result (r)
    real (kind=WP), parameter :: GRI = (sqrt(5.0_WP)-1)/2 ! = 0.61803...
    integer (kind=I4) :: r0
    r0 = nint(GRI*n,kind=I4)
    do while (Core_GCD(n,r0)/=1)
       r0 = r0-1
    end do
    ! The loop will terminate with 1<=r0.
    r = r0
  end procedure Incomm_I4
  module procedure Incomm_I8 ! (n) result (r)
    real (kind=WP), parameter :: GRI = (sqrt(5.0_WP)-1)/2 ! = 0.61803...
    integer (kind=I8) :: r0
    r0 = nint(GRI*n,kind=I8)
    do while (Core_GCD(n,r0)/=1)
       r0 = r0-1
    end do
    ! The loop will terminate with 1<=r0.
    r = r0
  end procedure Incomm_I8
  module procedure IsPowerOf_I4 ! (i, p) result (r)
    if (i==0.and.p==0) then
       r = .true.
    else
       r = (Core_RemoveDivisors(i,p)==1)
    end if
  end procedure IsPowerOf_I4
  module procedure IsPowerOf_I8 ! (i, p) result (r)
    if (i==0.and.p==0) then
       r = .true.
    else
       r = (Core_RemoveDivisors(i,p)==1)
    end if
  end procedure IsPowerOf_I8
  module procedure Core_Log2 ! (x) result (r)
    real (kind=WP), parameter :: b = radix(x)
    ! Let c = log(b)/log(2.0_WP), computed at compilation.
    ! ci is an auxiliary parameter for exact computation of c in the case
    ! that the radix is a power of 2; if b==2**k then get ci==k, c==k.
    integer, parameter :: ci = nint(log(b)/log(2.0_WP))
    real (kind=WP), parameter :: c = ci + log(b/2**ci)/log(2.0_WP)
    integer :: ri
    ! ri is an auxiliary parameter for exact computation of log(x)/log(b)
    ! in the case that x is a power of b. The mathematical expression is
    ! ri = nint(log(x)/log(b)), but we use the exponent intrinsic.
    if (1<=abs(x)) then
       ri = exponent(abs(x)/sqrt(b))
    else
       ! Protect against possible underflow
       ri = exponent(abs(x)*sqrt(b))-1
    end if
    ! scale(x,-ri) is in the range 1/sqrt(b) to sqrt(b)
    r = c*ri+log(scale(x,-ri))/log(2.0_WP)
  end procedure Core_Log2
  module procedure Core_LogMean ! (x, y) result (r)
    real (kind=WP) :: eps
    eps = (y-x)/sqrt(y*x)
    if (epsilon(x)<abs(eps)**2) then
       r = (y-x)/(2*asinh(eps/2))
    else
       r = sqrt(x*y)
    end if
    ! Alternative treatment has eps = (y-x)/(x+y) and then
    ! r = (y-x)/(2*atanh(eps))
  end procedure Core_LogMean
  module procedure NDiv_WP0 ! (x, y) result (r)
    if (y==0) then
       r = ieee_value(r,ieee_quiet_nan)
    else
       r = x/y
    end if
  end procedure NDiv_WP0
  module procedure NDiv_WP ! (x, y) result (r)
    if (y==0) then
       r = ieee_value(r,ieee_quiet_nan)
    else
       r = x/y
    end if
  end procedure NDiv_WP
  module procedure NDiv_WP2 ! (x, y) result (r)
    if (y==0) then
       r = ieee_value(r,ieee_quiet_nan)
    else
       r = x/y
    end if
  end procedure NDiv_WP2
  module procedure PartialFactor_I4 ! (i, p, q, r)
    integer (kind=I4) :: j
    integer :: k
    if (i==0.or.p==0.or.abs(p)==1) then
       q = i ; r = 0
    else
       j = i ; k = 0
       do while (modulo(j,abs(p))==0)
          j = j/p ; k = k+1
       end do
       q = j ; r = k
    end if
    return
  end procedure PartialFactor_I4
  module procedure PartialFactor_I8 ! (i, p, q, r)
    integer (kind=I8) :: j
    integer :: k
    if (i==0.or.p==0.or.abs(p)==1) then
       q = i ; r = 0
    else
       j = i ; k = 0
       do while (modulo(j,abs(p))==0)
          j = j/p ; k = k+1
       end do
       q = j ; r = k
    end if
    return
  end procedure PartialFactor_I8
  module procedure Core_Pow2 ! (x) result (r)
    ! TODO: Check the behavior of the scale intrinsic function for overflow
    ! or underflow. Fortran 2018 standard (Sec. 16.9) says the result is
    ! processor dependent. I want Pow2(x) to behave like 2.0**x then.
    real (kind=WP), parameter :: b = radix(x)
    ! Let c = log(b)/log(2.0_WP), computed at compilation.
    ! ci is an auxiliary parameter for exact computation of c in the case
    ! that the radix is a power of 2; if b==2**k then get ci==k, c==k.
    integer, parameter :: ci = nint(log(b)/log(2.0_WP))
    real (kind=WP), parameter :: c = ci + log(b/2**ci)/log(2.0_WP)
    integer :: n
    ! Possible Underflow for x/c is harmless if result is set to 0.
    n = nint(x/c)
    r = scale(2.0_WP**(x-n*c),n)
  end procedure Core_Pow2
  module procedure RemoveDivisors_I4 ! (i, p) result (r)
    integer (kind=I4) :: j
    if (i==0.or.p==0.or.p==1) then
       r = i
    else if (p==-1) then
       r = abs(i)
    else
       j = i
       do while (modulo(j,abs(p))==0)
          j = j/p
       end do
       r = j
    end if
  end procedure RemoveDivisors_I4
  module procedure RemoveDivisors_I8 ! (i, p) result (r)
    integer (kind=I8) :: j
    if (i==0.or.p==0.or.p==1) then
       r = i
    else if (p==-1) then
       r = abs(i)
    else
       j = i
       do while (modulo(j,abs(p))==0)
          j = j/p
       end do
       r = j
    end if
  end procedure RemoveDivisors_I8
  module procedure Sign_WP0 ! (x) result (r)
    if (x<0) then
       r = -1
    else if (x>0) then
       r = 1
    else
       r = 0
    end if
  end procedure Sign_WP0
  module procedure Sign_WP ! (x) result (r)
    if (x<0) then
       r = -1
    else if (x>0) then
       r = 1
    else
       r = 0
    end if
  end procedure Sign_WP
  module procedure Sign_WP2 ! (x) result (r)
    if (x<0) then
       r = -1
    else if (x>0) then
       r = 1
    else
       r = 0
    end if
  end procedure Sign_WP2
  module procedure ZDiv_WP0 ! (x, y) result (r)
    if (x==0.and.y==0) then
       r = 0
    else
       r = x/y
    end if
  end procedure ZDiv_WP0
  module procedure ZDiv_WP ! (x, y) result (r)
    if (x==0.and.y==0) then
       r = 0
    else
       r = x/y
    end if
  end procedure ZDiv_WP
  module procedure ZDiv_WP2 ! (x, y) result (r)
    if (x==0.and.y==0) then
       r = 0
    else
       r = x/y
    end if
  end procedure ZDiv_WP2
end submodule Core_Impl


==> anc/DiffMC20260615-fpm/src/DMCD.f90 <==
module DMCD
  ! Module DMCD implements a Depth-first, stack-based approach to
  ! Diffusion Monte Carlo (DMC) calculations.
  !..use and access
  use Core, only : WP => Core_WP, WP2 => Core_WP2, I8 => Core_I8
  use WkHist, only : WkHist_Type
  use Sys, only : Sys_Manager_Type
  implicit none (type, external)
  private
  public :: DMCD_Type
  !..brief description (overview)
  ! This module implements an approach to DMC calculations in which the
  ! traditional swarm of walkers (particles, replicas) is replaced by a
  ! stack and in which the evolution through the space of configurations
  ! is carried out using depth-first rather than breadth first traversal
  ! of the simulation tree.
  ! External reference: [Braams, Bastiaan J. "A Diffusion Monte Carlo
  ! algorithm employing depth first traversal and a stack instead of a
  ! swarm." arXiv preprint arXiv:2606.08946 (2026)].
  ! A depth-first, stack-based approach is completely classical in the
  ! area of Monte Carlo particle transport simulations with importance
  ! sampling through splitting and Russian Roulette. The breadth-first,
  ! swarm-based approach is classical in DMC and related stochastic
  ! eigensystem calculations.
  ! Using the language of stochastic numerics instead of physics, the
  ! present approach may unify DMC eigenvector and eigenvalue
  ! calculations with stochastic iteration for Fredholm linear
  ! equations.
  ! This module relies on a module Sys (or an extension of Sys) that
  ! implements calculations for the specific system being modelled.
  ! (In fact, these procedures are almost exclusively accessed through
  ! an intermediate module WkHist for walkers with a history.)
  ! The key elements of Sys are a type Sys_Config_Type and its type-bound
  ! procedures.
  ! Bound to Sys_Config_Type is a Step procedure to perform one
  ! stochastic step, including multiplicative weight change, and a Quan
  ! procedure to evaluate quantities of interest (QoI). Other procedures
  ! in module Sys or its extension mainly serve administrative purposes.
  ! This module also relies on a module WkHist, extension of a module
  ! Walker. Module Walker implements basic calculations on weighted walkers
  ! in a DMC calculation. The WkHist extension of Walker is concerned with
  ! walkers that carry a history that is used in the DMC method of
  ! descendant weighting.
  ! Module DMCD itself defines the type DMCD_Type and operations on
  ! that type. An entity of type DMCD_Type describes one active walker,
  ! a stack of walkers, and accumulated weights and other QoI. The stack
  ! of walkers contains the splitting progeny of the present active walker.
  ! Among the procedures bound to DMCD_Type the central ones are the
  ! Adva, Step, Strt and PBal procedures.
  ! The DMCD_Type outer level procedure Adva advances the calculation
  ! one complete step or iteration by way of calls to Step, Strt and PBal.
  ! The DMCD_Type procedure Step invokes the WkHist_Type Step procedure
  ! to evolve the active walker for one iteration (or time step) and it
  ! evolves the accumulated weights and QoI.
  ! The DMCD_Type procedure Strt maintains a pool of configurations,
  ! drawn from the ongoing simulation, from which a starter or new
  ! walker may be drawn each time that the stack goes empty.
  ! The DMCD_Type procedure PBal manages the particle balance or weight
  ! control processes of splitting and Russian Roulette on the active
  ! walker.
  ! Other procedures in module DMCD perform mainly administrative
  ! functions or are otherwise quite straightforward.
  !..types
  type :: DMCD_Type
     ! State of a DMCD calculation; dynamic quantities.
     ! The data describe a structured collection of walkers together
     ! with accumulated weights and QoI.
     private
     type (WkHist_Type) :: wk
     ! At any time wk is the active walker.
     type (WkHist_Type), allocatable :: wks(:)
     ! wks(:) are  the walkers on the stack or in the starts array. It
     ! is implemented as a cyclic array, with any logical index `is`
     ! mapped to proper index `modulo(is,size(wks))`.
     real (kind=WP2) :: wt0a = 0, wta = 0
     ! wt0a is the accumulated walker weight just before a step.
     ! wta is the accumulated walker weight just after a step.
     ! A time-varying exponential weight decay is applied as is seen
     ! in procedure DMCD_Step.
     ! The ratio wta/wt0a is used for weight rescaling to maintain
     ! approximately constant expected walker weight.
     real (kind=WP2), allocatable :: qa(:,:), qda(:,:)
     ! qa(:,ic) (0<=ic<ncat) is the accumulated regular weighted QoI for
     ! walkers in category ic. Weight decay is applied as for the
     ! accumulated weights wta and wt0a.
     ! qda(:,ic) (0<=ic<ncat) is the accumulated descendant weighted QoI
     ! for walkers in category ic. No weight decay is applied for qda.
     integer :: iwk0 = 0, nwk0 = 0
     ! iwk0 and nwk0 delimit the stack and the starts portion of wks(:).
     ! Invariant: iwk0+nwk0<=nwks and 0<=nwk0<=nwks.
     ! For iwk0<=is<iwk0+nwk0, wks(modulo(is,nwks)) is a stack walker.
     ! For iwk0+nwk0<=is<iwk0+nwks, wks(modulo(is,nwks)) is a starts walker.
     ! Either the stack or the starts may be empty.
     integer :: isql(0:digits(1.0_WP)-1)
     ! isql(:) is used in the Strt procedure for maintainance of the
     ! starts part of wks(:). See the Strt procedure for the algorithm and
     ! an explanation of the declared dimension.
     integer :: ispf = 0
     ! ispf counts the number of steps since the most recent split or
     ! restart. This variable is used in the population control algorithm.
   contains
     procedure :: Adva => DMCD_Adva
     procedure :: Desc => DMCD_Desc
     procedure :: GetW => DMCD_GetW
     procedure :: Init => DMCD_Init
     procedure :: Term => DMCD_Term
     procedure :: PBal => DMCD_PBal
     procedure :: Prnt => DMCD_Prnt
     procedure :: Step => DMCD_Step
     procedure :: Strt => DMCD_Strt
     procedure :: Spli => DMCD_Spli
     procedure :: WDec => DMCD_WDec
  end type DMCD_Type
  !..interfaces
  interface
     module subroutine DMCD_Adva (s, icnt)
       class (DMCD_Type), intent (inout) :: s
       integer (kind=I8), intent (in) :: icnt
       ! Advance the calculation one complete iteration or time step.
     end subroutine DMCD_Adva
     pure module subroutine DMCD_Desc (s)
       class (DMCD_Type), intent (inout) :: s
       ! Accumulate the descendant weighted QoI.
     end subroutine DMCD_Desc
     pure module subroutine DMCD_GetW (s)
       class (DMCD_Type), intent (inout) :: s
       ! Get a new active walker from the stack or the starts.
     end subroutine DMCD_GetW
     module subroutine DMCD_Term (s)
       class (DMCD_Type), intent (inout) :: s
       ! Terminate the active walker, obtain a new starter.
     end subroutine DMCD_Term
     module subroutine DMCD_Init (s, sysv)
       class (DMCD_Type), intent (out) :: s
       class (Sys_Manager_Type), intent (in) :: sysv
       ! Initialize module variables.
     end subroutine DMCD_Init
     module subroutine DMCD_PBal (s)
       class (DMCD_Type), intent (inout) :: s
       ! Manage the particle balance processes of splitting and
       ! Russian Roulette.
     end subroutine DMCD_PBal
     module subroutine DMCD_Prnt (s, icnt)
       class (DMCD_Type), intent (in) :: s
       integer (kind=I8), intent (in) :: icnt
       ! Simple print routine showing progress of the iteration.
     end subroutine DMCD_Prnt
     pure module subroutine DMCD_Spli (s)
       class (DMCD_Type), intent (inout) :: s
       ! Split the active walker into two, one that continues as the
       ! active walker and one that goes onto the stack.
     end subroutine DMCD_Spli
     module subroutine DMCD_Step (s, rd0)
       class (DMCD_Type), intent (inout) :: s
       real (kind=WP), intent (in) :: rd0
       ! Perform a single iteration or time step on the active walker.
     end subroutine DMCD_Step
     module subroutine DMCD_Strt (s)
       class (DMCD_Type), intent (inout) :: s
       ! Update the starts part of wks(:) and the control array isql(:).
     end subroutine DMCD_Strt
     pure module function DMCD_WDec (s, icnt) result (r)
       class (DMCD_Type), intent (in) :: s
       integer (kind=I8), intent (in) :: icnt
       real (kind=WP) :: r
       ! Return the weight decay parameter elsewhere known as rd0.
       ! Procedure DMCD_WDec is pure subject to a promise that module
       ! data are initialized and then not changed.
     end function DMCD_WDec
  end interface
  !..end notes
  ! Consider specifying in the main module only a barebones DMCD_Type
  ! and leaving further details to type extensions in the implementation
  ! submodule. Same idea for module data. But this is best left for a
  ! time when we also have a DMCB (breadth first) module or other
  ! variations and we want to package them together.
  ! Consider incorporating the active walker into the array wks(:) for
  ! closer conformance with the swarm approach.
  ! May include an integer shift parameter together with rdec.
  ! Introduce a restart option. Set icnt, wta, wt0a to some reduced
  ! value; set qa and qda back to 0; set rdec to 0.
end module DMCD


==> anc/DiffMC20260615-fpm/src/DMCD_Impl.f90 <==
submodule (DMCD) DMCD_Impl
  ! Implementation submodule for DMCD.
  !..use and access
  use Core, only : Core_Assert, Core_Expect, Core_Expm1, &
       Core_Log2, Core_ZDiv
  use Random, only : Random_True
  use IPS, only : IPS_GetI, IPS_GetR
  implicit none (type, external)
  !..submodule data
  ! Default values here may be overridden in DMCD_Init.
  ! Module data should be static. Dynamic quantities go into an object
  ! of type DMCD_Type.
  integer :: nwks = 256
  ! The size of the stack and starts array.
  integer :: nwkd = 8
  ! Distance in the stack for descendant weighting; see the DMCD_Desc
  ! procedure. nwkd==0 is allowed as an anomalous case.
  integer :: nspf = 65536
  ! Allow at most nspf steps before a split or termination.
  integer :: isrc = 0
  ! If nonzero, use Init routine for the starters.
  real (kind=WP) :: rsp0 = 8
  ! Unless the stack is full, split the active walker if rsp0*wtb<=wt.
  real (kind=WP) :: rsp1 = 16
  ! If the stack is full, limit the weight so that wt<=rsp1*wtb.
  real (kind=WP) :: rdec = 0.5_WP
  ! rdec controls the decay rate for the time-varying exponential
  ! weighting in the accumulation of weights and QoI.
contains
  module procedure DMCD_Adva ! (s, icnt)
    associate (rd0=>s%WDec(icnt))
      ! rd0 is used in smoothed or decaying accumulation of weights and
      ! of QoI. It is documented in the procedures DMCD_WDec and
      ! DMCD_Step
      ! Evolve the active walker one step and update the accumulators.
      call s%Step (rd0)
      ! The Step procedure affects s%{wk,wt0a,wta,qa}.
    end associate
    if (isrc==0) then
       ! Maintain the starts array. This should probably be moved into the
       ! PBal routine, to be done only on a normal walker continuation.
       call s%Strt ()
       ! The Strt procedure affects the starts part of s%wks(:) and
       ! it affects s%isql(:).
    end if
    ! Manage the population balance through splitting and Russian Roulette.
    call s%PBal ()
    return
  end procedure DMCD_Adva
  module procedure DMCD_Desc ! (s)
    ! Locate the earlier walker of which the time integrated QoI are to
    ! be combined with the active walker wti for descendant weighting.
    if (nwkd<=s%nwk0) then
       ! The present active walker has enough history on the stack.
       block
         integer :: is0
         real (kind=WP), allocatable :: qvi(:,:)
         is0 = modulo(s%iwk0+s%nwk0-nwkd,nwks)
         allocate (qvi(0:size(s%qda,dim=1)-1,0:size(s%qda,dim=2)-1))
         ! Accumulate the descendant weighted qv.
         if (nwkd==0) then
            ! Anomalous case; qvi comes from the active walker itself.
            call s%wk%Gqvi (qvi)
         else
            ! The presumed normal case in which qvi comes from a
            ! parent walker.
            call s%wks(is0)%Gqvi (qvi)
         end if
         s%qda(:,:) = s%qda(:,:)+qvi(:,:)*s%wk%AvWt()
       end block
    else
       ! The present active walker does not have a long enough history
       ! for using its weight in descendant weighting. The index
       ! s%iwk0+s%nwk0-nwkd is below the bottom of the stack.
       ! Nothing to do for s%qda(:,:).
    end if
    !..end notes
    ! I should explore different ways in which dti enters. wti or
    ! wti/dti; qvi or qvi/dti.
    ! Just for explorations I should allow nwkd<0, reversing the time
    ! ordering of the QoI and the weights.
  end procedure DMCD_Desc
  module procedure DMCD_GetW ! (s)
    ! Get s%wk. s%iwk0+s%nwk0-1 points to the top of the stack, or to
    ! the top of the starts array if the stack is empty.
    call s%wk%Copy (s%wks(modulo(s%iwk0+s%nwk0-1,nwks)))
    ! Reset the history accumulators of s%wk to 0.
    call s%wk%NulH ()
    ! Update the stack indices
    if (s%nwk0==0) then
       ! The stack was empty, we obtained a starter.
       if (s%iwk0==nwkd-huge(nwkd)) then
          error stop 'DMCD_GetW: Catastrophic rate of stack depletion'
          ! Note that we could routinely mod s%iwk0 into the range
          ! 0<=s%iwk0<nwks, but I prefer the present warning system.
          ! Changing iwk0 to `kind=I8` creates issues with mixed kind
          ! arithmetic.
       else
          s%iwk0 = s%iwk0-1
       end if
       ! Restore the invariant s%isql(:)<=s%iwk0+nwks.
       call GetW_Sub0 (s%isql, s%iwk0+nwks)
    else
       ! The top element was removed from the stack.
       s%nwk0 = s%nwk0-1
    end if
    return
  contains
    pure subroutine GetW_Sub0 (isql, istop)
      integer, intent (inout) :: isql(0:)
      integer, intent (in) :: istop
      ! Restore isql(:)<=istop. (isql(:) remains ascending.)
      integer :: l0
      l0 = size(isql)-1
      do while (0<=l0) ! Fortran 2023: (0<=l0?istop<isql(l0):.false.).
         if (istop<isql(l0)) then
            isql(l0) = istop
            l0 = l0-1
         else
            exit
         end if
      end do
      return
    end subroutine GetW_Sub0
  end procedure DMCD_GetW
  module procedure DMCD_Init ! (s, sysv)
    integer :: i
    ! Obtain each scalar parameter or preserve the default.
    nwks = IPS_GetI ('nwks', nwks)
    nwkd = IPS_GetI ('nwkd', nwkd)
    nspf = IPS_GetI ('nspf', nspf)
    isrc = IPS_GetI ('isrc', isrc)
    rsp0 = IPS_GetR ('rsp0', rsp0)
    rsp1 = IPS_GetR ('rsp1', rsp1)
    rdec = IPS_GetR ('rdec', rdec)
    ! Test the scalar parameters.
    call Core_Assert (1<=nwks, 'DMCD_Init: nwks is invalid')
    call Core_Assert (0<=nwkd, 'DMCD_Init: nwkd is invalid')
    call Core_Assert (nwkd<=nwks, 'DMCD_Init: Must have nwkd<=nwks')
    call Core_Assert (2<=nspf, 'DMCD_Init: nspf is invalid')
    call Core_Assert (0<=isrc, 'DMCD_Init: isrc is invalid')
    call Core_Assert (2<=rsp0, 'DMCD_Init: rsp0 is invalid')
    call Core_Assert (rsp0<=rsp1, 'DMCD_Init: Must have rsp0<=rsp1')
    call Core_Assert (0<=rdec, 'DMCD_Init: rdec is invalid')
    call Core_Expect (16<=nwks, 'DMCD_Init: nwks is very small')
    call Core_Expect (2<=nwkd, 'DMCD_Init: nwkd is very small')
    call Core_Expect (256<=nspf, 'DMCD_Init: nspf is very small')
    call Core_Expect (5<=rsp1, 'DMCD_Init: rsp1 is very small')
    call Core_Expect (rdec<=2, 'DMCD_Init: rdec is very large')
    ! Allocate and initialize other module variables.
    associate (nq=>sysv%NQoI(), nc=>sysv%NCat())
      allocate (s%qa(0:nq-1,0:nc-1))
      s%qa(:,:) = 0
      allocate (s%qda(0:nq-1,0:nc-1))
      s%qda(:,:) = 0
    end associate
    call s%wk%NewW (sysv)
    call s%wk%Init (isrc)
    allocate (s%wks(0:nwks-1))
    do i = 0, nwks-1
       ! Initializing the entire s%wks(:) array up front. This could
       ! be reconsidered, but it would require due care to ensure that
       ! entries are initialized before use.
       call s%wks(i)%NewW (sysv)
       call s%wks(i)%Init (isrc)
    end do
    s%isql(:) = s%iwk0+nwks
    return
  end procedure DMCD_Init
  module procedure DMCD_PBal ! (s)
    logical :: b0, b1, b2, b3
    real (kind=WP) :: rlwt
    ! Define some helper variables to clarify the logic.
    rlwt = s%wk%Wgt()/s%wk%Wgtb()
    ! rlwt: The relative weight wt/wtb of the active walker.
    b0 = Random_True(1-rlwt)
    ! b0: The active walker is terminated by Russian Roulette.
    b1 = rlwt<rsp0
    ! b1: The weight is below the splitting threshold.
    b2 = s%nwk0<nwks
    ! b2: The stack is not full.
    b3 = s%ispf<nspf
    ! b3: Iterations on the active walker may continue.
    ! These variables can be true or false in any combination subject
    ! only to (.not.b0).or.b1 (b0 implies b1).
    ! Branch into terminate, continue or split. As written here, the
    ! guards in the conditional statement are mutually exclusive.
    if (b0.or..not.(b2.or.b3)) then
       ! Terminate the active walker.
       ! Note that a zero-weight walker is always terminated while a
       ! walker having 1<=rlwt will only be terminated through the
       ! .not.(b2.or.b3) disjunct.
       ! Accumulate descendant weighted QoI.
       call s%Desc ()
       ! The Desc procedure affects s%qda(:,:).
       ! Terminate this walker.
       call s%Term ()
       ! The Term procedure affects s%wk and s%iwk0, s%nwk0, and s%isql.
       s%ispf = 0
    else if ((.not.b0).and.b3.and.(b1.or..not.b2)) then
       ! No killing or splitting. Continue the active walker, but bring
       ! the walker weight into range.
       ! rlwt/=0 is guaranteed here.
       call s%wk%Scal (max(1/rlwt,min(rsp1/rlwt,1.0_WP)))
       ! Probably call the Strt procedure here (if isrc==0) and not in
       ! the Adva procedure.
       s%ispf = s%ispf+1
    else if ((.not.b0).and.b2.and..not.(b1.and.b3)) then
       ! Split the walker.
       ! Accumulate descendant weighted QoI.
       call s%Desc ()
       ! The Desc procedure affects s%qda(:,:).
       call s%Spli ()
       ! The Spli procedure affects s%wk, and s%iwk0, s%nwk0,
       ! s%wks(`iwk0+nwk0`) and s%isql.
       s%ispf = 0
    else
       ! This branch is unreachable, but the code is mutable still, so
       ! we leave it in place.
       error stop 'DMCD_PBal: Logic confusion'
       ! The three guards in the conditional statement are mutually
       ! exclusive and their union (disjunction) equals True.
    end if
    return
    !..end notes
    ! The logic in the conditional statement becomes easier to follow
    ! if we postulate b3, which is the normal case. Then we have:
    ! if (b0) then [Terminate the active walker]
    ! else if ((.not.b0).and.(b1.or..not.b2)) then [Continue]
    ! else if ((.not.b0).and.b2.and..not.b1) then [Split]
    ! end if
    ! The complementary anomalous case, .not.b3, reduces to:
    ! if (b0.or..not.b2) then [Terminate]
    ! else if (.false.) then [Continue]
    ! else if ((.not.b0).and.b2) then [Split]
    ! end if
    ! In both cases it is clear that the three guards are mutually
    ! exclusive and that their union equals True.
  end procedure DMCD_PBal
  module procedure DMCD_Prnt ! (s, icnt)
    integer :: ic
    ! (Core_ZDiv(a,b) evaluates a/b with 0/0 as 0.)
    write (*,'(i14,1x,i10,1x,i6,1x,es10.3,2(1x,es14.7))') &
         icnt, s%iwk0, s%nwk0, s%wta, s%wta/(icnt+1), &
         Core_ZDiv(s%wta,s%wt0a)
    do ic = 0, size(s%qa,dim=2)-1
       write (*,'(1x,a,1x,i0,1x,es10.3,12(1x,es14.7))') &
            ' qa', ic, s%qa(0,ic), Core_ZDiv(s%qa(1:,ic),s%qa(0,ic))
    end do
    do ic = 0, size(s%qda,dim=2)-1
       write (*,'(1x,a,1x,i0,1x,es10.3,12(1x,es14.7))') &
            'qda', ic, s%qda(0,ic), Core_ZDiv(s%qda(1:,ic),s%qda(0,ic))
    end do
    return
  end procedure DMCD_Prnt
  module procedure DMCD_Spli ! (s)
    real (kind=WP) :: r0
    if (nwks<=s%nwk0) then
       ! The stack is full or overfull. This is not supposed to happen.
       error stop 'DMCD_Spli: Logic failure'
    end if
    ! Here, 0<=s%nwk0<nwks. The stack is not full.
    ! Decide relative weight.
    if (rsp0<=s%wk%Wgt()/s%wk%Wgtb()) then
       ! Regular split into two walkers of equal weight.
       r0 = 0.5_WP
    else
       ! Artificial split, all the weight to the continuing walker.
       ! Note that this produces one zero-weight walker. It is
       ! allowed, but be careful that it remains permissible.
       r0 = 1.0_WP
    end if
    ! Split the walker.
    associate (is=>modulo(s%iwk0+s%nwk0,nwks))
      call s%wks(is)%Copy (s%wk)
      call s%wk%Scal (r0)
      call s%wks(is)%Scal (1-r0)
    end associate
    ! Reset the history accumulators of s%wk to 0.
    call s%wk%NulH ()
    ! Update the counters.
    s%nwk0 = s%nwk0+1 ! Thus s%nwk0<=nwks.
    ! Restore the invariant s%iwk0+s%nwk0<=s%isql(:).
    call Spli_Sub0 (s%isql, s%iwk0+s%nwk0)
    return
  contains
    pure subroutine Spli_Sub0 (isql, isbot)
      integer, intent (inout) :: isql(0:)
      integer, intent (in) :: isbot
      ! Restore isbot<=isql(:). isql(:) remains ascending.
      integer :: l0
      l0 = 0
      do while (l0<size(isql)) ! Fortran 2023: (..?..:.false.).
         if (isql(l0)<isbot) then
            isql(l0) = isbot
            l0 = l0+1
         else
            exit
         end if
      end do
      return
    end subroutine Spli_Sub0
    !..end notes
    ! Recall the gfortran error reported as #125263 in GCC Bugzilla. It
    ! affected an earlier version of this procedure.
    ! Perhaps r0 should be made an argument to DMCD_Spli. It looks better
    ! to calculate it in the calling procedure.
  end procedure DMCD_Spli
  module procedure DMCD_Step ! (s, rd0)
    ! See the end notes for description of rd0.
    ! Accumulate the weights before and after stepping the active walker.
    s%wt0a = s%wt0a+(rd0*s%wt0a+s%wk%Wgt())
    call s%wk%Step () ! s%wk%wt is provisional, yet to be scaled.
    s%wta = s%wta+(rd0*s%wta+s%wk%Wgt())
    ! Accumulate the QoI
    block
      integer :: ic
      real (kind=WP), allocatable :: qv(:)
      ic = s%wk%ICat()
      allocate (qv(0:size(s%qa,dim=1)-1))
      call s%wk%Quan (qv)
      s%qa(:,ic) = s%qa(:,ic)+(rd0*s%qa(:,ic)+s%wk%Wgt()*qv(:))
    end block
    ! Rescale to make the expected weight approximately constant.
    call Core_Assert (s%wta/=0, 'DMCD_Step: wta==0')
    call s%wk%Scal (real(s%wt0a/s%wta,kind=WP))
    return
    !..end notes
    ! The argument rd0 is expected to be a small negative quantity. In
    ! that case its effect is that the contribution of past terms to the
    ! accumulators wt0a, wta and qa is reduced as the iteration
    ! progresses. If rd0 is constant then the process is that of
    ! exponentially weighted moving averaging. However, I am using a
    ! varying rd0 that tends towards 0 as the iteration progresses;
    ! specifically 1+rd0 = exp(-rdec/(icnt+1)) where rdec is a positive
    ! constant (rdec = 0.5 or so) and icnt is the iteration counter.
    ! With that prescription the process may be called time‑varying
    ! exponential smoothing. There is a connection to Abel summation and
    ! Riesz summation (or averaging) that could be spelled out.
    ! See also the module procedure DMCD_WDec.
  end procedure DMCD_Step
  module procedure DMCD_Strt ! (s)
    integer :: l0
    real (kind=WP) :: rlwt
    !..computation
    ! Let nsql = size(s%isql(:)). On any iteration an element isql(l0)
    ! is accessed with a probability 2^(-l0-1). (But with all values l0:
    ! nsql<=l0 lumped together with l0==nsql-1.)
    ! Invariant: s%isql(:) is ascending and
    ! s%iwk0+s%nwk0<=s%isql(:)<=s%iwk0+nwks.
    ! (All elements s%isql(l0) point into the starts portion of wks(:) or
    ! to just above the starts portion.)
    ! Interpretation of s%isql(:): Elements wks(`is`) for which
    ! s%isql(l0)<=is<s%isql(l0+1) have quality l0. (Here, s%isql(nsql)
    ! is understood as s%iwk0+nwks.)
    ! The following introduction of rlwt and the associated Russian
    ! Roulette was done after arXiv:2606.08946v1 came out and it was
    ! documented in the v2 instance. It (or something similar) is needed
    ! in order to avoid a random collapse of the calculation. That random
    ! collapse happened when the first few walker would immediately be
    ! killed by Russian Roulette. It was then replaced by a copy of itself
    ! at lower weight, and the collapse would continue from there, even
    ! sending the weights into underflow territory.
    ! (I should merge the RR here with the RR in the PBal procedure; just
    ! call the Strt procedure from PBal at the suitable location.)
    rlwt = s%wk%Wgt()/s%wk%Wgtb()
    if (Random_True (rlwt)) then
       l0 = Strt_Sub0 (s%isql)
       ! The present walker s%wk is assigned quality l0.
       associate (is=>s%isql(l0)-1)
         ! If `is` is a starts position then it is the highest starts
         ! position that has quality below l0.
         call Core_Assert (s%iwk0+s%nwk0-1<=is.and.is<s%iwk0+nwks, &
              'DMCD_Strt: Code logic failure')
         if (s%iwk0+s%nwk0<=is) then
            ! `is` is a starts position.
            ! Copy s%wk to the starts array at position `is`.
            call s%wks(modulo(is,nwks))%Copy (s%wk)
            ! Scale the weight for having survived Russian Roulette.
            call s%wks(modulo(is,nwks))%Scal (max(1.0_WP,1/rlwt))
            ! Adjust s%isql for the renewed starter.
            s%isql(l0) = is
            ! l0 was least among equal, therefore s%isql(:) remains
            ! ascending.
         end if
       end associate
    end if
    return
  contains
    function Strt_Sub0 (isql) result (r)
      integer, intent (in) :: isql(0:)
      integer :: r
      integer :: l0
      real (kind=WP) :: t0
      call random_number (t0) ! Unit uniform and 0<=t0<1.
      l0 = min(size(isql)-1,floor(-Core_Log2(1-t0)))
      ! 0<=l0<nsql.
      ! The probability of obtaining a particular l0: 0<=l0<nsql-1 equals
      ! 1.0/2**(l0+1). Value l0==nsql-1 gets the remaining probability,
      ! 1.0/2**l0.
      ! Find the least among equal.
      do while (0<=l0-1) ! Fortran 2023: (0<=l0-1?..:.false.).
         if (isql(l0-1)==isql(l0)) then
            l0 = l0-1
         else
            exit
         end if
      end do
      r = l0
    end function Strt_Sub0
  end procedure DMCD_Strt
  module procedure DMCD_Term ! (s)
    ! Terminate (kill) the walker; get a new one.
    if (s%nwk0==0.and.isrc/=0) then
       ! The stack is empty and the new walker will come from the Init
       ! procedure instead of from the starts array.
       call s%wk%Init (isrc)
    else
       ! The new walker will come from the top of the stack, or from the
       ! top of the starts if the stack is empty.
       call s%GetW ()
    end if
    return
  end procedure DMCD_Term
  module procedure DMCD_WDec ! (s, icnt) result (r)
    ! The result argument is used in subroutine DMCD_Step (invoked
    ! through DMCD_Adva) in the update of the type-bound accumulators
    ! wt0a, wta and qa.
    r = Core_Expm1(-rdec/(icnt+1))
    ! The intended use of (r) (rd0 in the calling procedure) is
    ! illustrated for wta as
    !   s%wta = s%wta+(rd0*s%wta+s%wk%Wgt())
    ! rd0 is a small negative quantity. If it were constant over the
    ! iterations then the effect is that a contribution from (k) steps
    ! back is weighted by (1+rd0)**k relative to the contribution from
    ! the present iteration. In the actual implementation we have rd0
    ! decaying towards 0 (from the negative side) as the iteration
    ! proceeds. See also the module procedure DMCD_Step.
  end procedure DMCD_WDec
  !..end notes
  ! Consider a further division of the submodule DMCD_Impl into higher
  ! level and lower level routines.
  ! The high level routines could include DMCD_{Adva,Init,Prnt} and maybe
  ! some others. The low level routines could include DMCD_{Desc,GetW,
  ! Term,Spli,Step,Strt,WDec}.
  ! At the same time, type DMCD_Type could be reduced, with extensions
  ! defined in the implementation submodule.
  ! I am leaving that aside until there is a related module DMCB for the
  ! breadth-first implementation of Diffusion Monte Carlo.
end submodule DMCD_Impl


==> anc/DiffMC20260615-fpm/src/IPS.f90 <==
module IPS
  ! Module IPS maintains a table of name and value pairs representing
  ! internal parameters in a code.
  ! The principal user-callable routines that operate on this table are
  ! IPS_SetC, which inserts or overwrites a (name,value) pair in the
  ! table, and IPS_GetC, which reads the value associated with a given
  ! name.  Internally the names are (len=:) character variables and the
  ! values are allocatable character arrays, but integer and real values
  ! may be encoded via formatted read and write.  Routines IPS_SetI and
  ! IPS_SetR are interfaces to IPS_SetC that encode an integer and a real
  ! variable respectively; likewise IPS_GetI and IPS_GetR retrieve an
  ! integer and a real value respectively.  The 'real' variable routines
  ! all have a generic interface to handle either 4-byte or 8-byte reals.
  ! Further notes.
  ! Usage errors are treated as fatal; they trigger a stop statement.
  ! In conformance with the Fortran spirit, case is not significant
  ! and blanks are not significant in the names of the internal
  ! parameters.  The internal parameter names are converted to lower case
  ! and stripped of leading and embedded blanks before being stored in
  ! the internal table or being compared against other entries in the
  ! internal table.
  ! The routine employs a hash table of size iptbmx.  The parameter iptinc
  ! is used to define a simple hash function.  It is best to choose iptinc
  ! and iptbmx to be a pair of successive Fibonacci numbers: 1, 1, 2, 3,
  ! 5, 8, 13, 21, 34, 55, 89, 144, 233, 377, 610, 987, 1597, ...
  ! It is treated as an error if the table fill ratio exceeds xdmx
  ! (0<xdmx<1).
  ! The table is contained in array iptbl of type IPS_Type.  Invariants:
  ! (Forall ip : 0<=ip<iptbmx : -1<=iptbl(ip)%stat<=ipgtmx).
  ! iptbl(ip)%nam is the name of an internal parameter, iptbl(ip)%val is
  ! its value, and iptbl(ip)%stat is the number of times that it has been
  ! retrieved after being set; iptbl(ip)%stat==-1 if the parameter has
  ! not been set.
  ! ipcnt is the number of parameters that have been set.
  ! ipseq(0:ipcnt-1) holds the sequence of occupied positions in the
  ! table.
  ! TODO
  ! Must clean up the string declarations and the string handling
  ! routines for (Fortran 2023) allocatable variable-length strings.
  ! Maybe put the module data into a structured variable and make the
  ! package thread-safe.
  !..use and access
  use iso_fortran_env, only : &
       I4 => int32, I8 => int64, &
       R4 => real32, R8 => real64
  implicit none (type, external)
  private
  public :: IPS_Init, IPS_Fini, &
       IPS_GetC, IPS_GetI, IPS_GetR, &
       IPS_SetC, IPS_SetI, IPS_SetR
  !..types
  type :: IPS_Type
     character (len=:), allocatable :: nam, val
     integer :: stat = -1
  end type IPS_Type
  !..module data and parameters
  integer, parameter, public :: &
       IPS_I4 = I4, IPS_I8 = I8, &
       IPS_R4 = R4, IPS_R8 = R8
  integer, parameter :: iptinc=233, iptbmx=377, ipgtmx=100
  real (kind=R8), parameter :: xdmx=0.9_R8
  type (IPS_Type) :: iptbl(0:iptbmx-1)
  integer :: i_local, ipcnt=0, &
       ipseq(0:iptbmx-1)=[(-1,i_local=0,iptbmx-1)]
  ! (gfortran 14.2.1 erroneously insists on the declaration for i_local.)
  !..public interfaces
  interface
     module subroutine IPS_Init (fnam)
       ! IPS_Init ... (new in 2022)
       character(*), intent (in) :: fnam
       !.description
       ! This routine ...
       !.arguments
       ! fnam :: character(*), intent (in)
       ! fnam is
     end subroutine IPS_Init
     module subroutine IPS_SetC (cnam, cval)
       ! IPS_SetC saves a character value in the table of internal parameters.
       character(*), intent (in) :: cnam, cval
       !.description
       ! (to follow)
       !.arguments
       ! cnam :: character(*), intent (in).
       ! cnam specifies the name of the entry.  The name will be brought
       ! to a standard form defined by the routine IPS_Stand.
       ! cval :: character(*), intent (in).
       ! cval is the character value to be stored in the table.
     end subroutine IPS_SetC
     module subroutine IPS_SetI_I4 (cnam, ival)
       ! IPS_SetI_I4 saves an integer (kind=I4) value in the table of internal
       ! parameters.
       character(*), intent (in) :: cnam
       integer (kind=I4), intent (in) :: ival
       !.description
       ! (to follow)
       !.arguments
       ! (to follow)
     end subroutine IPS_SetI_I4
     module subroutine IPS_SetI_I8 (cnam, ival)
       ! IPS_SetI_I8 saves an integer (kind=I8) value in the table of internal
       ! parameters.
       character(*), intent (in) :: cnam
       integer (kind=I8), intent (in) :: ival
       !.description
       ! (to follow)
       !.arguments
       ! (to follow)
     end subroutine IPS_SetI_I8
     module subroutine IPS_SetR_R4 (cnam, rval)
       ! IPS_SetR_R4 saves a real (kind=R4) value in the table of internal
       ! parameters.
       character(*), intent (in) :: cnam
       real (kind=R4), intent (in) :: rval
       !.description
       ! (to follow)
       !.arguments
       ! (to follow)
     end subroutine IPS_SetR_R4
     module subroutine IPS_SetR_R8 (cnam, rval)
       ! IPS_SetR_R8 saves a real (kind=R8) value in the table of internal
       ! parameters.
       character(*), intent (in) :: cnam
       real (kind=R8), intent (in) :: rval
       !.description
       ! (to follow)
       !.arguments
       ! (to follow)
     end subroutine IPS_SetR_R8
     module subroutine IPS_GetC (cnam, cval0, cval)
       ! IPS_GetC retrieves a character value from the table of internal
       ! parameters.
       character(*), intent (in) :: cnam
       character(*), intent (in) :: cval0
       character (len=:), allocatable, intent (out) :: cval
       !.description
       ! This routine retrieves a character*(*) value cval stored under the
       ! name cnam in the table of internal parameters, or returns cval=cval0
       ! if the name cnam is not found.  The internal parameter may have been
       ! set by an earlier call to IPS_SetC.
       !.arguments
       ! cnam :: character(*), intent (in)
       ! cnam is the name under which the parameter is to be found in the
       ! table.
       ! cval0 :: character(*), intent (in).
       ! cval0 is the default value for cval.
       ! cval :: character (len=:), allocatable, intent (out).
       ! If the table contains an entry under the name cnam then cval returns
       ! the corresponding value.  If the table does not contain such an entry
       ! then cval returns cval0.
     end subroutine IPS_GetC
     module function IPS_GetI_I4 (cnam, ival0) result (ival)
       ! IPS_GetI retrieves an integer (kind=I4) value from the table of
       ! internal parameters.
       character(*), intent (in) :: cnam
       integer (kind=I4), intent (in) :: ival0
       integer (kind=I4) :: ival
       !.description
       ! This routine is an interface to IPS_GetC; it retrieves an integer
       ! value ival stored under the name cnam in the table of internal
       ! parameters, or returns ival=ival0 if the name is not found or if
       ! the corresponding entry is a blank string.  The internal parameter
       ! may have been set by an earlier call to IPS_SetI or to IPS_SetC.
       !.arguments
       ! cnam :: character(*), intent (in)
       ! cnam is the name under which the parameter is to be found in the
       ! table.
       ! ival0 :: integer (kind=I4), intent (in)
       ! ival0 is the default value for ival
       ! ival :: integer (kind=I4).
       ! If the table contains a non-blank entry under the name cnam then
       ! ival returns the corresponding value.  If the table does not contain
       ! such an entry then ival returns ival0.
     end function IPS_GetI_I4
     module function IPS_GetI_I8 (cnam, ival0) result (ival)
       ! IPS_GetI retrieves an integer (kind=I8) value from the table of
       ! internal parameters.
       character(*), intent (in) :: cnam
       integer (kind=I8), intent (in) :: ival0
       integer (kind=I8) :: ival
       !.description
       ! This routine is an interface to IPS_GetC; it retrieves an integer
       ! value ival stored under the name cnam in the table of internal
       ! parameters, or returns ival=ival0 if the name is not found or if
       ! the corresponding entry is a blank string.  The internal parameter
       ! may have been set by an earlier call to IPS_SetI or to IPS_SetC.
       !.arguments
       ! cnam :: character(*), intent (in)
       ! cnam is the name under which the parameter is to be found in the
       ! table.
       ! ival0 :: integer (kind=I8), intent (in)
       ! ival0 is the default value for ival
       ! ival :: integer (kind=I8).
       ! If the table contains a non-blank entry under the name cnam then
       ! ival returns the corresponding value.  If the table does not contain
       ! such an entry then ival returns ival0.
     end function IPS_GetI_I8
     module function IPS_GetR_R4 (cnam, rval0) result (rval)
       ! IPS_GetR_R4 retrieves a real (kind=R4) value from the table of
       ! internal parameters.
       character(*), intent (in) :: cnam
       real (kind=R4), intent (in) :: rval0
       real (kind=R4) :: rval
       !.description
       ! This routine is an interface to IPS_GetC; it retrieves a real value
       ! rval stored under the name cnam in the table of internal parameters,
       ! or returns rval=rval0 if the name is not found or if the
       ! corresponding entry is a blank string.  The internal parameter may
       ! have been set by an earlier call to IPS_SetR or to IPS_SetC.
       !.arguments
       ! cnam :: character(*), intent (in)
       ! cnam is the name under which the parameter is to be found in the
       ! table.
       ! rval0 :: real (kind=R4), intent (in).
       ! rval0 is the default value for rval.
       ! rval :: real (kind=R4).
       ! If the table contains a non-blank entry under the name cnam then
       ! rval returns the corresponding value.  If the table does not contain
       ! such an entry then rval returns rval0.
     end function IPS_GetR_R4
     module function IPS_GetR_R8 (cnam, rval0) result (rval)
       ! IPS_GetR_R8 retrieves a real (kind=R8) value from the table of
       ! internal parameters.
       character(*), intent (in) :: cnam
       real (kind=R8), intent (in) :: rval0
       real (kind=R8) :: rval
       !.description
       ! This routine is an interface to IPS_GetC; it retrieves a real value
       ! rval stored under the name cnam in the table of internal parameters,
       ! or returns rval=rval0 if the name is not found or if the
       ! corresponding entry is a blank string.  The internal parameter may
       ! have been set by an earlier call to IPS_SetR or to IPS_SetC.
       !.arguments
       ! cnam :: character(*), intent (in)
       ! cnam is the name under which the parameter is to be found in the
       ! table.
       ! rval0 :: real (kind=R8), intent (in).
       ! rval0 is the default value for rval.
       ! rval :: real (kind=R8).
       ! If the table contains a non-blank entry under the name cnam then
       ! rval returns the corresponding value.  If the table does not contain
       ! such an entry then rval returns rval0.
     end function IPS_GetR_R8
     module subroutine IPS_Fini ()
       ! IPS_FINI writes a warning message for any entry in the table of
       ! internal parameters that has been set but not read.
       !.description
       ! This routine is meant to be called at the end of a code that uses
       ! the IPS module for internal parameters.  It writes a warning
       ! message for any internal parameter that has been set but not read.
       ! (Note: This is not a proper finalization routine. Reconsider the
       ! name.)
     end subroutine IPS_Fini
  end interface
  !..public interfaces for generics
  interface IPS_GetI
     module procedure IPS_GetI_I4, IPS_GetI_I8
  end interface IPS_GetI
  interface IPS_GetR
     module procedure IPS_GetR_R4, IPS_GetR_R8
  end interface IPS_GetR
  interface IPS_SetI
     module procedure IPS_SetI_I4, IPS_SetI_I8
  end interface IPS_SetI
  interface IPS_SetR
     module procedure IPS_SetR_R4, IPS_SetR_R8
  end interface IPS_SetR
  !..private interfaces
  interface
     pure module function IPS_Hash (cnam) result (ip)
       ! IPS_HASH provides a simple hash function for the table of internal
       ! parameters.
       character(*), intent (in) :: cnam
       integer :: ip
       !.description
       ! This routine ...
       !.arguments
       ! cnam :: character(*), intent (in)
       ! cnam is the name under which the parameter is to be found in the
       ! table.
       ! IPS_Hash (ip) :: integer, intent (out)
       ! IPS_Hash returns the hash location for cnam.
     end function IPS_Hash
     pure module function IPS_Stand (cnam) result (cnam0)
       !.begin IPS_Stand
       ! IPS_STAND standardizes a name for the table of internal parameters.
       character(*), intent (in) :: cnam
       character (len=:), allocatable :: cnam0
       !.description
       ! This routine brings a character value cnam into a standard form
       ! cnam0 by stripping out blanks and converting alphanumeric characters
       ! to lowercase.
       !.arguments
       ! cnam :: character(*), intent (in)
       ! cnam is a parameter name before standardization.
       ! IPS_Stand (cnam0) :: character (len=:), allocatable, intent (out)
       ! IPS_Stand returns the standardized form of cnam.
     end function IPS_Stand
     pure module subroutine IPS_ChCase (ind, chtxt)
       ! IPS_ChCase converts the case of letters in a character variable.
       !.specification
       integer, intent(in) :: ind
       character (len=:), allocatable, intent (inout) :: chtxt
       !.description
       ! A call of the form
       ! . call IPS_ChCase (0, chtxt)
       ! causes all uppercase letters in chtxt to be converted to
       ! lowercase.  Other characters in chtxt are unaffected.
       ! A call of the form
       ! . call IPS_ChCase (1, chtxt)
       ! causes all lowercase letters to be converted to uppercase.
       !.arguments
       ! ind :: integer, intent (in), ind==0.or.ind==1.
       ! ind specifies the direction of the case conversion.  ind==0 for
       ! conversion to lowercase and ind==1 for conversion to uppercase.
       ! chtxt :: character (len=:), allocatable, intent (inout).
       ! On entry, chtxt is arbitrary.
       ! On exit, chtxt is modified as described above.
     end subroutine IPS_ChCase
     pure module subroutine IPS_StrRmB (str)
       character (len=:), allocatable, intent (inout) :: str
       ! IPS_StrRmB strips blanks from a character string
       ! and places them at the end.
     end subroutine IPS_StrRmB
  end interface
end module IPS


==> anc/DiffMC20260615-fpm/src/IPS_Impl.f90 <==
submodule (IPS) IPS_Impl
  implicit none (type, external)
contains
  module procedure IPS_Init ! (fnam)
    !.declarations
    integer :: iunrd, ios, i0
    character (len=:), allocatable :: cnamip, cvalip, cline
    character (len=1024) :: cline0
    !.computation
    write (*,*) 'IPS_Init: Parameters from file ', trim(fnam)
    open (newunit=iunrd, status='old', file=fnam, iostat=ios)
    if (ios/=0) then
       error stop 'IPS_Init: fail to open input file'
    end if
    read (iunrd,'(a)',iostat=ios) cline0
    do while (ios==0)
       i0 = scan(cline0,'#') ! Comment character
       if (i0==0) then
          i0 = len(cline0)+1
       end if
       cline = trim(adjustl(cline0(1:i0-1)))
       if (cline/='') then
          i0 = scan(cline,' ')
          if (i0==0) then
             error stop 'IPS_Init: bad line in input file'
          end if
          cnamip = cline(1:i0-1)
          cvalip = adjustl(cline(i0:len(cline)))
          call IPS_SetC (cnamip, cvalip)
       end if
       read (iunrd,'(a)',iostat=ios) cline0
    end do
    if (ios<0) then
       write (*,*) '(end of parameters file)'
    else
       error stop 'IPS_Init: read error on input file'
    end if
    close (iunrd)
  end procedure IPS_Init
  module procedure IPS_Hash ! (cnam) result (ip)
    !.declarations
    integer :: i, k, ip0
    !.computation
    ! (simple hash function for a table of up to a few thousand entries)
    k = 0
    do i = 1, len(cnam)
       k = k+ichar(cnam(i:i))
    end do
    ip0 = modulo(k*iptinc,iptbmx)
    !.search in the table
    ! (cyclic search, incrementing ip0.  The search ends when we come to a
    ! position where iptbl(ip0)%stat<0 or where cnam==iptbl(ip0)%nam.
    ! In the former case cnam does not occur in the table, in the latter
    ! case it is found at location ip0.)
    do while (0<=iptbl(ip0)%stat)
       if (cnam==iptbl(ip0)%nam) exit
       ip0 = modulo(ip0+1,iptbmx)
    end do
    ip = ip0
  end procedure IPS_Hash
  module procedure IPS_Stand ! (cnam) result (cnam0)
    !.computation
    cnam0 = cnam
    call IPS_ChCase (0, cnam0)
    call IPS_StrRmB (cnam0)
  end procedure IPS_Stand
  module procedure IPS_SetC ! (cnam, cval)
    !.declarations
    integer :: ip
    character (len=:), allocatable :: cnam0
    !.computation
    ! Echo the input
    write (*,'(4x,a,2x,a)') cnam, cval
    !.standardize the name
    cnam0 = IPS_Stand(cnam)
    !.evaluate the hash function
    ip = IPS_Hash(cnam0)
    !..enter cval
    if (iptbl(ip)%stat==-1) then
       !.extend the table
       if (ipcnt<xdmx*iptbmx) then
          iptbl(ip)%nam = cnam0
          iptbl(ip)%val = cval
          iptbl(ip)%stat = 0
          ipseq(ipcnt) = ip
          ipcnt = ipcnt+1
       else
          error stop 'IPS_SetC: table overflow'
       end if
    else if (iptbl(ip)%nam==cnam0) then
       !.replace an entry
       iptbl(ip)%val = cval
       iptbl(ip)%stat = 0
    else
       error stop 'IPS_SetC: internal error'
    end if
  end procedure IPS_SetC
  module procedure IPS_SetI_I4 ! (cnam, ival)
    !.declarations
    character (len=:), allocatable :: cval
    !.computation
    allocate (character(len=26)::cval) ! Not needed in Fortran 2023
    write (cval,'(i0)') ival
    call IPS_StrRmB (cval)
    call IPS_SetC (cnam, cval)
  end procedure IPS_SetI_I4
  module procedure IPS_SetI_I8 ! (cnam, ival)
    !.declarations
    character (len=:), allocatable :: cval
    !.computation
    allocate (character(len=26)::cval) ! Not needed in Fortran 2023
    write (cval,'(i0)') ival
    call IPS_StrRmB (cval)
    call IPS_SetC (cnam, cval)
  end procedure IPS_SetI_I8
  module procedure IPS_SetR_R4 ! (cnam, rval)
    !.declarations
    character (len=:), allocatable :: cval
    !.computation
    allocate (character(len=26)::cval) ! Not needed in Fortran 2023
    write (cval,'(es26.17e3)') rval
    call IPS_StrRmB (cval)
    call IPS_SetC (cnam, cval)
  end procedure IPS_SetR_R4
  module procedure IPS_SetR_R8 ! (cnam, rval)
    !.declarations
    character (len=:), allocatable :: cval
    !.computation
    allocate (character(len=26)::cval) ! Not needed in Fortran 2023
    write (cval,'(es26.17e3)') rval
    call IPS_StrRmB (cval)
    call IPS_SetC (cnam, cval)
  end procedure IPS_SetR_R8
  module procedure IPS_GetC ! (cnam, cval0, cval)
    !.declarations
    integer :: ip
    character (len=:), allocatable :: cnam0
    !.computation
    !.standardize the name
    cnam0 = IPS_Stand(cnam)
    !.evaluate the hash function
    ip = IPS_Hash(cnam0)
    !.read the table
    if (iptbl(ip)%stat==-1) then
       cval = cval0
    else if (iptbl(ip)%nam==cnam0) then
       if (iptbl(ip)%stat<ipgtmx) then
          cval = iptbl(ip)%val
          iptbl(ip)%stat = iptbl(ip)%stat+1
       else
          error stop 'IPS_GetC: usage error, entry is read too often'
       end if
    else
       error stop 'IPS_GetC: internal error'
    end if
  end procedure IPS_GetC
  module procedure IPS_GetI_I4 ! (cnam, ival0) result (ival)
    !.declarations
    integer :: ios
    character (len=:), allocatable :: cval
    !.computation
    call IPS_GetC (cnam, '', cval)
    if (cval/='') then
       read (cval,*,iostat=ios) ival
       if (ios/=0) then
          error stop 'IPS_GetI: error decoding internal parameter'
       end if
    else
       ival = ival0
    end if
  end procedure IPS_GetI_I4
  module procedure IPS_GetI_I8 ! (cnam, ival0) result (ival)
    !.declarations
    integer :: ios
    character (len=:), allocatable :: cval
    !.computation
    call IPS_GetC (cnam, '', cval)
    if (cval/='') then
       read (cval,*,iostat=ios) ival
       if (ios/=0) then
          error stop 'IPS_GetI: error decoding internal parameter'
       end if
    else
       ival = ival0
    end if
  end procedure IPS_GetI_I8
  module procedure IPS_GetR_R4 ! (cnam, rval0) result (rval)
    !.declarations
    integer :: ios
    character (len=:), allocatable :: cval
    !.computation
    call IPS_GetC (cnam, '', cval)
    if (cval/='') then
       read (cval,*,iostat=ios) rval
       if (ios/=0) then
          error stop 'IPS_GetR: error decoding internal parameter'
       end if
    else
       rval = rval0
    end if
  end procedure IPS_GetR_R4
  module procedure IPS_GetR_R8 ! (cnam, rval0) result (rval)
    !.declarations
    integer :: ios
    character (len=:), allocatable :: cval
    !.computation
    call IPS_GetC (cnam, '', cval)
    if (cval/='') then
       read (cval,*,iostat=ios) rval
       if (ios/=0) then
          error stop 'IPS_GetR: error decoding internal parameter'
       end if
    else
       rval = rval0
    end if
  end procedure IPS_GetR_R8
  module procedure IPS_ChCase ! (ind, chtxt)
    !.declarations
    integer :: i, k
    character (len=26), parameter :: &
         chrlc='abcdefghijklmnopqrstuvwxyz', &
         chruc='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
    !.computation
    !.branch on ind
    if (ind==0) then
       !.convert chtxt to lowercase
       do k = 1, len(chtxt)
          !.convert chtxt(k:k)
          i = index(chruc,chtxt(k:k))
          if (1<=i) then
             chtxt(k:k) = chrlc(i:i)
          end if
       end do
    else if (ind==1) then
       !.convert chtxt to uppercase
       do k = 1, len(chtxt)
          !.convert chtxt(k:k)
          i = index(chrlc,chtxt(k:k))
          if (1<=i) then
             chtxt(k:k) = chruc(i:i)
          end if
       end do
    else
       error stop 'IPS_ChCase: faulty argument ind'
    end if
  end procedure IPS_ChCase
  module procedure IPS_StrRmB ! (str)
    !.declarations
    integer :: j, k
    !.computation
    j = 1
    k = 1
    do while (k<=len(str))
       if (str(k:k)/=' ') then
          str(j:j) = str(k:k)
          j = j+1
       end if
       k = k+1
    end do
    str = str(1:j-1)
  end procedure IPS_StrRmB
  module procedure IPS_Fini ! ()
    !.local variables
    integer :: i, ip
    !.computation
    do i = 0, ipcnt-1
       ip = ipseq(i)
       if (iptbl(ip)%stat==0) then
          write (*,'(1x,a,1x,a)') &
               '*** IPS_Fini: WARNING: parameter has been set but not read:', &
               trim(iptbl(ip)%nam)
       end if
    end do
  end procedure IPS_Fini
end submodule IPS_Impl


==> anc/DiffMC20260615-fpm/src/Main.f90 <==
module Main
  ! Module Main provides an abstract framework for a simple
  ! Diffusion Monte Carlo (DMC) calculation with particular interest
  ! in a new DMC Depth first (DMCD) approach.
  !..use and access
  use Sys, only : Sys_Manager_Type
  use DMCD, only : DMCD_Type
  implicit none (type, external)
  private
  public :: Main_Type
  !..brief description (overview)
  ! This module provides an abstract structure or framework for the
  ! main program for a DMC development or demonstration calculation.
  ! It is presently focussed on the new DMCD approach. A Breadth-first
  ! (DMCB) variant is to be added, and also a variant in which a linear
  ! equation is solved rather than an eigenvalue problem.
  ! The generic DMCD calculation procedure is implemented in the module
  ! DMCD while procedures specific to the modelled system are
  ! implemented in the module Sys or in a refinement of that module.
  !..types
  type, abstract :: Main_Type
   contains
     procedure (Main_Init), deferred :: Init
     procedure (Main_Calc), deferred :: Calc
     procedure (Main_Done), deferred :: Done
  end type Main_Type
  !..interfaces
  abstract interface
     subroutine Main_Init (s, dmc, sysv)
       import :: Main_Type, DMCD_Type, Sys_Manager_Type
       class (Main_Type), intent (inout) :: s
       class (DMCD_Type), intent (out) :: dmc
       class (Sys_Manager_Type), intent (out) :: sysv
       ! Initialize module data and certain type-bound data.
     end subroutine Main_Init
     subroutine Main_Calc (s, dmc)
       import :: Main_Type, DMCD_Type
       class (Main_Type), intent (inout) :: s
       class (DMCD_Type), intent (inout) :: dmc
       ! Control the main iteration.
     end subroutine Main_Calc
     subroutine Main_Done (s, dmc)
       import :: Main_Type, DMCD_Type
       class (Main_Type), intent (in) :: s
       class (DMCD_Type), intent (in) :: dmc
       ! Wrap up the calculation.
     end subroutine Main_Done
  end interface
  !..end notes
  ! Priorities for development: A companion breadth first (DMCB)
  ! implementation, and a unified treatment through DMCD of the
  ! eigenvalue problem (DMC) and the linear equation problem
  ! (Fredholm equation in mathematics; Monte Carlo particle transport
  ! in physics).
end module Main


==> anc/DiffMC20260615-fpm/src/MainTriv.f90 <==
module MainTriv
  ! Module MainTriv extends module Main. It implements a trivial
  ! iteration that uses only an iteration counter.
  !..use and access
  use Core, only : WP => Core_WP, I8 => Core_I8
  use Sys, only : Sys_Manager_Type
  use DMCD, only : DMCD_Type
  use Main, only : Main_Type
  implicit none (type, external)
  private
  public :: MainTriv_Type
  !..brief description (overview)
  ! Module MainTriv is an extension of module Main for an iteration
  ! process that is controlled by only an iteration counter. The
  ! iteration is carried out for a fixed number of steps with diagnostic
  ! printing at fixed intervals.
  !..types
  type, extends (Main_Type) :: MainTriv_Type
     private
     integer (kind=I8) :: icnt = 0 ! Iteration counter.
   contains
     procedure :: Init => MainTriv_Init
     procedure :: Calc => MainTriv_Calc
     procedure :: Done => MainTriv_Done
  end type MainTriv_Type
  !..interfaces
  interface
     module subroutine MainTriv_Init (s, dmc, sysv)
       class (MainTriv_Type), intent (inout) :: s
       class (DMCD_Type), intent (out) :: dmc
       class (Sys_Manager_Type), intent (out) :: sysv
       ! Initialize module data and certain type-bound data.
     end subroutine MainTriv_Init
     module subroutine MainTriv_Calc (s, dmc)
       class (MainTriv_Type), intent (inout) :: s
       class (DMCD_Type), intent (inout) :: dmc
       ! Simple iteration for a fixed number of steps.
     end subroutine MainTriv_Calc
     module subroutine MainTriv_Done (s, dmc)
       class (MainTriv_Type), intent (in) :: s
       class (DMCD_Type), intent (in) :: dmc
       ! Wrap up the calculation.
     end subroutine MainTriv_Done
  end interface
  !..end notes
end module MainTriv


==> anc/DiffMC20260615-fpm/src/MainTriv_Impl.f90 <==
submodule (MainTriv) MainTriv_Impl
  ! Implementation submodule for MainTriv.
  ! The calculation employs a fixed number of iterations and prints
  ! diagnostic data at fixed iteration intervals.
  !..use and access
  use Core, only : Core_Assert
  use IPS, only : IPS_Init, IPS_GetI, IPS_Fini
  implicit none (type, external)
  !..submodule data
  integer (kind=I8) :: ncnt = 1, ncpr = 1
  ! ncnt is the total number of iterations for the run.
  ! ncpr is the number of iterations between printouts.
  ! The defaults (1, 1) are the minimal values for a sanity check.
  ! The defaults may be changed in the procedure MainTriv_Init.
contains
  module procedure MainTriv_Init ! (s, dmc, sysv)
    ! Must initialize in dependency order from lower to higher levels.
    ! Random < IPS < Sys < Sys[Specific] < DMCD < Main.
    ! Initialize the intrinsic random number generator.
    call random_init (repeatable=.false., image_distinct=.true.)
    ! Initialize the IPS internal parameters module data.
    block
      character (len=255) :: iargv
      call getarg (1, iargv) ! Filename for the IPS data file
      call Core_Assert (iargv/='', 'MainTriv_Init: Missing input filename')
      call IPS_Init (iargv)
    end block
    ! Initialize the Sys and Sys[Specific] module data and the sysv
    ! variable. (Sys[Specific] refers to the type extension and module to
    ! which sysv belongs.)
    call sysv%Init ()
    ! Initialize the DMCD module data and the dmc variable.
    call dmc%Init (sysv)
    ! Initialize the MainTriv module data (this module).
    ncnt = IPS_GetI ('ncnt', ncnt)
    ncpr = IPS_GetI ('ncpr', ncpr)
    return
  end procedure MainTriv_Init
  module procedure MainTriv_Calc ! (s, dmc)
    !..computation
    ! This implementation of MainTriv_Calc performs a simple iteration for
    ! a fixed number of steps ncnt with a print summary every ncpr steps.
    do while (s%icnt<ncnt)
       if (modulo(s%icnt,ncpr)==0) then
          call dmc%Prnt (s%icnt)
       end if
       ! Perform one DMCD step.
       call dmc%Adva (s%icnt)
       s%icnt = s%icnt+1
    end do
    !..end notes
  end procedure MainTriv_Calc
  module procedure MainTriv_Done ! (s, dmc)
    write (*,'(a)') 'Finally:'
    call dmc%Prnt (s%icnt)
    call IPS_Fini ()
    return
  end procedure MainTriv_Done
  !..end notes
  ! Following a general policy the module data are constants for the
  ! calculation. Variable quantities go into the type.
end submodule MainTriv_Impl


==> anc/DiffMC20260615-fpm/src/Random.f90 <==
module Random
  !..use and access
  use iso_fortran_env, only : &
       WP0 => real32, WP => real64, WP2 => real128
  implicit none (type, external)
  private
  public :: Random_Discrete
  public :: Random_Gaussian
  public :: Random_Sph2
  public :: Random_Orth3
  public :: Random_True
  public :: Random_TruncGeomDist
  !..module data and parameters
  integer, parameter, public :: Random_WP = WP
  !..interfaces
  interface
     module subroutine Random_Discrete (p, r)
       real (kind=WP), intent (in) :: p(0:)
       integer, intent (out) :: r
       ! Return a random number from the unnormalized discrete distribution p.
     end subroutine Random_Discrete
     module subroutine Random_Gaussian_Scal (x)
       real (kind=WP), intent (out) :: x
       ! Return a random number from the normal (Gaussian) distribution
       ! Note: The routine actually generates a pair of independent variates.
       ! Use Random_Gaussian_Vect for arrays to avoid wasting half the
       ! generated values.
     end subroutine Random_Gaussian_Scal
     module subroutine Random_Gaussian_Vect (x)
       real (kind=WP), intent (out) :: x(0:)
       ! Return a random vector from the normal (Gaussian) distribution
     end subroutine Random_Gaussian_Vect
     module subroutine Random_Sph2 (x)
       real (kind=WP), intent (out) :: x(0:2)
       ! Return random point on the unit sphere S2
     end subroutine Random_Sph2
     module subroutine Random_Orth3 (orth)
       real (kind=WP), intent (out) :: orth(0:2,0:2)
       ! Return a random 3x3 orthogonal matrix.
       ! (Element of the group O(3), not SO(3).)
     end subroutine Random_Orth3
     impure elemental module function Random_True_WP0 (x) result (r)
       real (kind=WP0), intent (in) :: x
       logical :: r
       ! Return a boolean value r that is .true. with probability
       ! median(0,x,1).
     end function Random_True_WP0
     impure elemental module function Random_True_WP (x) result (r)
       real (kind=WP), intent (in) :: x
       logical :: r
       ! Return a boolean value r that is .true. with probability
       ! median(0,x,1).
     end function Random_True_WP
     impure elemental module function Random_True_WP2 (x) result (r)
       real (kind=WP2), intent (in) :: x
       logical :: r
       ! Return a boolean value r that is .true. with probability
       ! median(0,x,1).
     end function Random_True_WP2
     module subroutine Random_TruncGeomDist (p, n, r)
       real (kind=WP), intent (in) :: p
       integer, intent (in) :: n
       integer, intent (out) :: r
       ! Return a random integer in the range 0<=r<n from the truncated
       ! geometric probability with parameter p. The density is
       ! proportional to (1-p)**r.
     end subroutine Random_TruncGeomDist
  end interface
  interface Random_Gaussian
     module procedure Random_Gaussian_Scal
     module procedure Random_Gaussian_Vect
  end interface Random_Gaussian
  interface Random_True
     module procedure Random_True_WP0
     module procedure Random_True_WP
     module procedure Random_True_WP2
  end interface Random_True
  !..end notes, TODO or to consider.
  ! Add a descriptive module-level header at the top.
  ! Make all routines generic with respect to the real Kind.
  ! Reconsider Random_Sph2. Just draw a Gaussian, in any dimension,
  ! and normalize.
  ! Maybe add a Random_Integer routine? It would need some care.
end module Random


==> anc/DiffMC20260615-fpm/src/Random_Impl.f90 <==
submodule (Random) Random_Impl
  implicit none (type, external)
contains
  module procedure Random_Discrete ! (p, r)
    ! Code for small vector lengths, sequential search.
    integer :: i
    real (kind=WP) :: s, t0, t1
    if (any(p<0).or.all(p==0)) then
       error stop 'Random_Discrete: Bad argument p'
    end if
    call random_number (t0)
    ! Recall that 0<=t0<1
    t1 = t0*sum(p)
    ! In the following loop the test is t1<s instead of t1<=s to avoid a
    ! zero-probability outcome in some special cases.
    ! The test i==size(p) is for roundoff issues only.
    i = 0
    s = 0
    do
       ! s = sum(p(0:i-1))
       if (t1<s.or.i==size(p)) exit
       s = s+p(i)
       i = i+1
    end do
    ! t1<s for the first time
    r = i-1
    return
  end procedure Random_Discrete
  module procedure Random_Gaussian_Scal ! (x)
    real (kind=WP) :: tt(0:1), r2
    r2 = 0
    do while (r2==0.or.1<r2)
       call random_number (tt)
       tt = 2*tt-1
       r2 = tt(0)**2+tt(1)**2
    end do
    x = sqrt(-2*log(r2)/r2)*tt(0)
    return
  end procedure Random_Gaussian_Scal
  module procedure Random_Gaussian_Vect ! (x)
    integer :: i
    real (kind=WP) :: tt(0:1), r2, t0
    do i = 0, (size(x)+1)/2-1
       r2 = 0
       do while (r2==0.or.1<r2)
          call random_number (tt)
          tt = 2*tt-1
          r2 = tt(0)**2+tt(1)**2
       end do
       t0 = sqrt(-2*log(r2)/r2)
       x(2*i) = t0*tt(0)
       if (2*i+1<size(x)) then
          x(2*i+1) = t0*tt(1)
       end if
    end do
    return
  end procedure Random_Gaussian_Vect
  module procedure Random_Orth3 ! (orth)
    real (kind=WP) :: x(0:2), t0
    call Random_Sph2 (orth(:,0))
    do
       call Random_Sph2 (x)
       x = x-dot_product(x,orth(:,0))*orth(:,0)
       t0 = sqrt(sum(x**2))
       if (1<2*t0) exit
    end do
    orth(:,1) = x/t0
    x(0) = orth(1,0)*orth(2,1)-orth(2,0)*orth(1,1)
    x(1) = orth(2,0)*orth(0,1)-orth(0,0)*orth(2,1)
    x(2) = orth(0,0)*orth(1,1)-orth(1,0)*orth(0,1)
    call random_number (t0)
    ! (Redundant, but defensive, scaling in what follows.)
    if (2*t0<1) then
       orth(:,2) = x/sqrt(sum(x**2))
    else
       orth(:,2) = -x/sqrt(sum(x**2))
    end if
    return
    !..notes
    ! Reconsider this code. Alternative treatment uses QR factorization
    ! of a random matrix from the Gaussian ensemble.
  end procedure Random_Orth3
  module procedure Random_Sph2 ! (x)
    real (kind=WP), parameter :: pi = 4*atan(1.0_WP)
    real (kind=WP) :: t0(0:1), r
    call random_number (t0)
    r = 2*sqrt(t0(0)*(1-t0(0)))
    x(0) = r*cos(2*pi*t0(1))
    x(1) = r*sin(2*pi*t0(1))
    x(2) = 1-2*t0(0)
    return
    !..notes
    ! Use Fortran 2023 cospi, sinpi when it becomes possible.
    ! Reconsider this code. Maybe just scale a Random_Gaussian.
    ! The present computation is not optimal near the two poles.
  end procedure Random_Sph2
  module procedure Random_True_WP0 ! (x) result (r)
    real (kind=WP0) :: t0
    call random_number (t0)
    ! recall the range, 0<=t0<1
    r = (t0<x)
  end procedure Random_True_WP0
  module procedure Random_True_WP ! (x) result (r)
    real (kind=WP) :: t0
    call random_number (t0)
    ! recall the range, 0<=t0<1
    r = (t0<x)
  end procedure Random_True_WP
  module procedure Random_True_WP2 ! (x) result (r)
    real (kind=WP2) :: t0
    call random_number (t0) 
    ! recall the range, 0<=t0<1. Also note that the Fortran standard
    ! does not require extended precision support for random_number.
    r = (t0<x)
  end procedure Random_True_WP2
  module procedure Random_TruncGeomDist ! (p, n, r)
    real (kind=WP) :: t0
    if (p<=0.or.1<=p.or.n<=0) then
       error stop 'Random_TruncGeomDist: Bad argument'
    end if
    call random_number (t0) ! 0<=t0<1
    if ((n*p)**2/2<epsilon(p)) then
       r = floor(n*t0)
    else
       r = min(n-1,floor(log(1-t0+t0*(1-p)**n)/log(1-p)))
       ! protect against floor(...)==n due to floating point rounding
    end if
    return
  end procedure Random_TruncGeomDist
end submodule Random_Impl


==> anc/DiffMC20260615-fpm/src/Sys.f90 <==
module Sys
  ! Base module for systems in a dynamical simulation.
  !..use and access
  use Core, only : WP => Core_WP
  implicit none (type, external)
  private
  public :: Sys_Manager_Type, Sys_Config_Type
  !..brief description (overview)
  ! The core of this module is the type Sys_Config_Type (a stub) and its
  ! type-bound procedures Init, ICat, Step, Quan and Wgtb.
  ! An object `cf` of type (an extension of) Sys_Config_Type describes the
  ! state of a system in a weighted Markov process. We think of the system
  ! as undergoing a discrete probabilistic evolution.
  ! The procedure cf%Step probabilistically evolves cf to a new state and
  ! also returns a multiplicative weight change. The actual weight of any
  ! state is to be maintained in the calling procedure.
  ! The procedure cf%Quan evaluates quantities of interest (QoI) of the
  ! state cf. The calling procedure may accumulate weighted QoI.
  ! The procedure cf%Wgtb returns a base weight for the state cf for use
  ! in an importance sampling procedure.
  ! Interesting applications of this module rely on a type extension for
  ! Sys_Config_Type.
  ! (But note that we can implement stochastic linear algebra for testing
  ! and development purposesm using only the `ic` variable.)
  !..types
  type :: Sys_Manager_Type
   contains
     procedure :: Init => Sys_Manager_Init
     procedure :: NCat => Sys_Manager_NCat
     procedure :: NQoI => Sys_Manager_NQoI
     procedure :: NewC => Sys_Manager_NewC
  end type Sys_Manager_Type
  type :: Sys_Config_Type
     private
     integer :: ic
     ! ic is a categorical indicator. 0<=ic<ncat.
     ! class (*), allocatable :: cf
     ! I don't know if we want to have this declaration here. It would
     ! serve as a universally extensible object to hold the configuration
     ! data.
   contains
     procedure :: Init => Sys_Config_Init
     procedure :: ICat => Sys_Config_ICat
     procedure :: Step => Sys_Config_Step
     procedure :: Quan => Sys_Config_Quan
     procedure :: Wgtb => Sys_Config_Wgtb
  end type Sys_Config_Type
  !..module data
  ! Module data are meant to be initialized and then never changed.
  ! Entities of type Sys_Config_Type are dynamic.
  integer :: ncat = 1, nqoi = 2
  ! ncat is the number of categories for Sys_Config_Type.
  ! nqoi is the number of Quantities of Interest.
  ! Default values here may be overridden in the Init procedure.
  !..interfaces
  interface
     module subroutine Sys_Manager_Init (s)
       class (Sys_Manager_Type), intent (in) :: s
       ! Initialize module data. Argument s is a dispatch token.
     end subroutine Sys_Manager_Init
     pure module function Sys_Manager_NCat (s) result (r)
       class (Sys_Manager_Type), intent (in) :: s
       integer :: r
       ! Return the value of the ncat module variable.
       ! Argument s is a dispatch token.
       ! (The function is pure by the promise that ncat is written once
       ! and is never changed.)
     end function Sys_Manager_NCat
     pure module function Sys_Manager_NQoI (s) result (r)
       class (Sys_Manager_Type), intent (in) :: s
       integer :: r
       ! Return the value of the nqoi module variable.
       ! Argument s is a dispatch token.
       ! (The function is pure by the promise that nqoi is written once
       ! and is never changed.)
     end function Sys_Manager_NQoI
     pure module subroutine Sys_Manager_NewC (s, cf)
       class (Sys_Manager_Type), intent (in) :: s
       class (Sys_Config_Type), allocatable, intent (inout) :: cf
       ! Allocate a new configuration. Argument s is a dispatch token.
       ! Argument cf is (inout) in order to make the procedure
       ! syntactically pure.
       ! This procedure will normally be overridden in a type extension.
     end subroutine Sys_Manager_NewC
  end interface
  interface
     module subroutine Sys_Config_Init (s, isrc)
       class (Sys_Config_Type), intent (inout) :: s
       integer, intent (in) :: isrc
       ! Initialize a new configuration after allocation.
       ! (Split this into two routines, isrc==0 treated separately?)
     end subroutine Sys_Config_Init
     pure module function Sys_Config_ICat (s) result (r)
       class (Sys_Config_Type), intent (in) :: s
       integer :: r
       ! Return the value of the internal variable ic.
     end function Sys_Config_ICat
     module subroutine Sys_Config_Step (s, rw)
       class (Sys_Config_Type), intent (inout) :: s
       real (kind=WP), intent (out) :: rw
       ! Perform a single step and return the factor for the weight
       ! change.
     end subroutine Sys_Config_Step
     pure module subroutine Sys_Config_Quan (s, q)
       class (Sys_Config_Type), intent (in) :: s
       real (kind=WP), intent (out) :: q(0:)
       ! Return QoI of the configuration s.
     end subroutine Sys_Config_Quan
     pure module function Sys_Config_Wgtb (s) result (r)
       class (Sys_Config_Type), intent (in) :: s
       real (kind=WP) :: r
       ! Return base weight for importance sampling.
     end function Sys_Config_Wgtb
  end interface
  !..end notes
  ! Following general policy the module data are set once and then never
  ! changed. Variable data may go into an object of type or class
  ! Sys_Manager_Type.
  ! Maybe split Sys_Config_Init into two routines, with the case isrc==0
  ! disjoint from 0<isrc.
  ! At present the QoI are organized as a simple real vector having a
  ! fixed size independent of the category variable ic. In the future
  ! the QoI may be given their own type and fine structure.
  ! The importance sampling methods of splitting and Russian Roulette are
  ! to be handled in the calling program. However, the Step procedure in
  ! this module would be the apprpriate place for physical processes of
  ! splitting and absorption. Absorption can be handled by setting the
  ! weight to 0, but (physical) splitting requires a dedicated treatment.
  ! This is for the future.
  ! Need to decide the treatment of a variable timestep.
  ! For development purposes I should implement stochastic linear algebra
  ! using only the `ic` variable.
end module Sys


==> anc/DiffMC20260615-fpm/src/SysGaus.f90 <==
module SysGaus
  ! Extension of module Sys for a model system that has a Gaussian
  ! equilibrium distribution of states.
  !..use and access
  use Core, only : WP => Core_WP
  use Sys, only : Sys_Manager_Type, Sys_Config_Type
  implicit none (type, external)
  private
  public :: SysGaus_Manager_Type, SysGaus_Config_Type
  !..brief description (overview)
  ! In this extension of the Sys module the type SysGaus_Config_Type
  ! contains a real vector. Let cf be an object of the extended type.
  ! Procedure cf%Step evolves the state cf in a simple way such that the
  ! probability distribution tends to a Gaussian at mean zero and
  ! having an analytically known variance.
  ! Procedure cf%Quan evaluates the lowest order moments of the state.
  ! Procedure cf%Wgtb returns a base weight that is also of Gaussian or
  ! inverse Gaussian form.
  !..types
  type, extends (Sys_Manager_Type) :: SysGaus_Manager_Type
   contains
     procedure :: Init => SysGaus_Manager_Init
     procedure :: NewC => SysGaus_Manager_NewC
  end type SysGaus_Manager_Type
  type, extends (Sys_Config_Type) :: SysGaus_Config_Type
     private
     real (kind=WP), allocatable :: x(:)
   contains
     procedure :: Init => SysGaus_Config_Init
     procedure :: Quan => SysGaus_Config_Quan
     procedure :: Step => SysGaus_Config_Step
     procedure :: Wgtb => SysGaus_Config_Wgtb
  end type SysGaus_Config_Type
  !..module data
  ! Default values here may be overridden in the Init procedure.
  integer :: nd = 1
  real (kind=WP) :: a0 = 0.5_WP, a1 = 0.5_WP, a2 = 1.0_WP, a3 = 1.0_WP, &
       a4 = 1.0e24_WP
  real (kind=WP) :: s2n, s2d
  ! The module data a1 through a3 are numerical parameters describing the
  ! evolution of the system. See the Step procedure for details.
  ! Module data item a4 controls other importance sampling; see the
  ! Wgtb procedure for this.
  ! Auxiliary quantities s2n and s2d are calculated in the Init procedure.
  ! The somewhat arbitrary default values here for a1..a3 give rise to an
  ! equilibrium Gaussian distribution for which the normally weighted
  ! variance (s2n) equals 0.5 and the descendant weighted variance (s2d)
  ! equals 1.0.
  ! The large default value for a4 implies that the base weight is
  ! essentially a constant 1.0.
  ! These module data may be changed in the Init procedure.
  !..interfaces
  interface
     module subroutine SysGaus_Manager_Init (s)
       class (SysGaus_Manager_Type), intent (in) :: s
       ! Initialize module data. Argument s is a dispatch token.
     end subroutine SysGaus_Manager_Init
     pure module subroutine SysGaus_Manager_NewC (s, cf)
       class (SysGaus_Manager_Type), intent (in) :: s
       class (Sys_Config_Type), allocatable, intent (inout) :: cf
       ! Allocate a new configuration. Argument s is a dispatch token.
     end subroutine SysGaus_Manager_NewC
  end interface
  interface
     module subroutine SysGaus_Config_Init (s, isrc)
       class (SysGaus_Config_Type), intent (inout) :: s
       integer, intent (in) :: isrc
       ! Initialize a configuration.
     end subroutine SysGaus_Config_Init
     pure module subroutine SysGaus_Config_Quan (s, q)
       class (SysGaus_Config_Type), intent (in) :: s
       real (kind=WP), intent (out) :: q(0:)
       ! Return QoI of the configuration s.
     end subroutine SysGaus_Config_Quan
     module subroutine SysGaus_Config_Step (s, rw)
       class (SysGaus_Config_Type), intent (inout) :: s
       real (kind=WP), intent (out) :: rw
       ! Step for Gaussian distribution.
     end subroutine SysGaus_Config_Step
     pure module function SysGaus_Config_Wgtb (s) result (r)
       class (SysGaus_Config_Type), intent (in) :: s
       real (kind=WP) :: r
       ! Return the base weight.
     end function SysGaus_Config_Wgtb
  end interface
  !..end notes
  ! For consideration: Make SysGaus_Config_Type a parameterized type.
  ! In that case the parameter or parameters of the type (such as nd)
  ! could go into the SysGaus_Manager_Type object.
end module SysGaus


==> anc/DiffMC20260615-fpm/src/SysGaus_Impl.f90 <==
submodule (SysGaus) SysGaus_Impl
  ! Implementation submodule for SysGaus.
  !..use and access
  use Random, only : Random_Gaussian
  use Core, only : Core_Assert
  use IPS, only : IPS_GetI, IPS_GetR, IPS_SetR
  implicit none (type, external)
contains
  module procedure SysGaus_Manager_Init ! (s)
    ! Initialize data for the parent type.
    call s%Sys_Manager_Type%Init ()
    ! Obtain the basic data.
    nd = IPS_GetI ('nd', nd)
    a0 = IPS_GetR ('a0', a0)
    a1 = IPS_GetR ('a1', a1)
    a2 = IPS_GetR ('a2', a2)
    a3 = IPS_GetR ('a3', a3)
    a4 = IPS_GetR ('a4', a4)
    ! Test the basic data.
    call Core_Assert (1<=nd, 'SysGaus_Manager_Init: nd is invalid')
    call Core_Assert (0<=a0, 'SysGaus_Manager_Init: a0 is invalid')
    call Core_Assert (0<a1, 'SysGaus_Manager_Init: a1 is invalid')
    call Core_Assert (a2/=0, 'SysGaus_Manager_Init: a2 is invalid')
    call Core_Assert (a3/=0, 'SysGaus_Manager_Init: a3 is invalid')
    call Core_Assert (a4/=0, 'SysGaus_Manager_Init: a4 is invalid')
    ! Nontrivial further tests follow.
    ! Compute the derived quantity s2n and s2d. These are the variances
    ! of the normally weighted and the descendant weighted stationary
    ! distribution.
    ! It is required and it will be tested that 0<s2n and 0<s2d.
    block
      real (kind=WP) :: s2n0, s2d0
      call Init_Sub0 (s2n0, s2d0)
      ! Run s2n0, s2d0 through the IPS procedures to obtain s2n, s2d.
      ! (This is done in order to obtain a unified style of output.)
      call IPS_SetR ('s2n', s2n0)
      call IPS_SetR ('s2d', s2d0)
      s2n = IPS_GetR ('s2n', s2n0)
      s2d = IPS_GetR ('s2d', s2d0)
    end block
    return
  contains
    subroutine Init_Sub0 (s2n, s2d)
      real (kind=WP), intent (out) :: s2n, s2d
      ! Compute variances s2n and s2d; perform related tests on the
      ! input data.
      ! Init_Sub0 obtains a0, a1, a2, a3 and nd by host association.
      real (kind=WP) :: t0, t1, t2a, t2b, t3a, t3b
      t0 = 1/a3-1/a2
      t1 = (a1*t0)**2 + 2*(1+a0)*(a1*t0) + (1-a0)**2
      if (t1<0) then
         error stop 'SysGaus_Manager_Init: negative discriminant'
      end if
      t2a = 1-a0-a1*t0+sqrt(t1)
      t3a = t2a/(2*a1)+1/a3
      if (t3a<=0) then
         error stop 'SysGaus_Manager_Init:'// &
              ' negative or unbounded variance (normal weighting)'
      end if
      s2n = nd/t3a
      t2b = a0-1-a1*t0+sqrt(t1)
      t3b = t2b/(2*a1)-1/a2
      if (t3a+t3b<=0) then
         error stop 'SysGaus_Manager_Init:'// &
              ' negative or unbounded variance (descendant weighting)'
      end if
      s2d = nd/(t3a+t3b)
      return
    end subroutine Init_Sub0
  end procedure SysGaus_Manager_Init
  module procedure SysGaus_Manager_NewC ! (s, cf)
    allocate (SysGaus_Config_Type::cf)
    return
  end procedure SysGaus_Manager_NewC
  module procedure SysGaus_Config_Init ! (s, isrc)
    ! Set s%ic; it belongs to the base type.
    call s%Sys_Config_Type%Init (isrc)
    ! Set s%x(:)
    if (.not.allocated(s%x)) then
       allocate (s%x(0:nd-1))
    end if
    if (isrc==0) then
       ! Return a generic starter configuration.
       s%x(:) = 0
    else
       ! Return a config from the ideal starting configuration.
       ! (Presently this is for testing purposes. In due time it will
       ! be a separate path for Fredholm or particle transport
       ! calculations.)
       block
         real (kind=WP), allocatable :: tg(:)
         allocate (tg(0:size(s%x)-1))
         call Random_Gaussian (tg)
         s%x(:) = tg(:)*sqrt(s2n/nd)
       end block
    end if
    return
  end procedure SysGaus_Config_Init
  module procedure SysGaus_Config_Quan ! (s, q)
    q(:) = 0
    if (1<=size(q)) then
       q(0) = 1
    end if
    if (2<=size(q)) then
       q(1) = sum(s%x**2)
    end if
    if (3<=size(q)) then
       q(2) = sum(s%x)
    end if
    return
  end procedure SysGaus_Config_Quan
  module procedure SysGaus_Config_Step ! (s, rw)
    real (kind=WP) :: w0, w1
    ! Array tg on the heap instead of the stack.
    real (kind=WP), allocatable :: tg(:)
    ! s%ic is unchanged.
    allocate (tg(0:size(s%x)-1))
    call Random_Gaussian (tg)
    w0 = sum(s%x**2)
    s%x(:) = sqrt(a0)*s%x(:) + sqrt(a1)*tg(:)
    w1 = sum(s%x**2)
    rw = exp(w0/(2*a2)-w1/(2*a3))
    return
    !..end notes
    ! The stationary distribution (after scaling) for this Step procedure
    ! is a centred Gaussian. We calculate the variance sigma^2 in an
    ! opportunistic manner.
    ! Let the input come from a Gaussian with variance sr0. It is
    ! transformed in three steps leading to:
    !   1/sr1 = 1/sr0 - 1/a2
    !   sr2 = a0*sr1 + a1
    !   1/sr3 = 1/sr2 + 1/a3
    ! and now we seek the solution to sr0==sr3 (and call it s2n with the
    ! name referencing the normally weighted sigma-squared.
    !   (1/s2n-1/a3)^-1 = a0*(1/s2n-1/a2)^-1 + a1
    ! This is a quadratic equation in s2n. See the Init code for more.
    ! We also need the stationary distribution (after scaling) of the
    ! adjoint procedure, but only formally. The proper quantity of
    ! interest is the variance of the descendant weighted procedure, which
    ! is the composition of the variances for the left and right states.
    ! Formally the adjoint procedure is the same as the direct procedure
    ! with the substitutions
    !   (a0, a1, a2, a3) mapsto (1/a0, a1/a0, -a3, -a2).
    ! See the Init code for the implementation of the algebra.
  end procedure SysGaus_Config_Step
  module procedure SysGaus_Config_Wgtb ! (s) result (r)
    ! Explore variations
    r = exp(sum(s%x**2)/(2*a4))
  end procedure SysGaus_Config_Wgtb
end submodule SysGaus_Impl


==> anc/DiffMC20260615-fpm/src/Sys_Impl.f90 <==
submodule (Sys) Sys_Impl
  ! Implementation submodule for Sys.
  !..use and access
  use Core, only : Core_Assert
  use IPS, only : IPS_GetI
  implicit none (type, external)
contains
  module procedure Sys_Manager_Init ! (s)
    ncat = IPS_GetI ('ncat', ncat)
    nqoi = IPS_GetI ('nqoi', nqoi)
    call Core_Assert (1<=ncat, 'Sys_Manager_Init: ncat is invalid')
    call Core_Assert (1<=nqoi, 'Sys_Manager_Init: nqoi is invalid')
    return
  end procedure Sys_Manager_Init
  module procedure Sys_Manager_NCat ! (s) result (r)
    r = ncat
  end procedure Sys_Manager_NCat
  module procedure Sys_Manager_NQoI ! (s) result (r)
    r = nqoi
  end procedure Sys_Manager_NQoI
  module procedure Sys_Manager_NewC ! (s, cf)
    return
  end procedure Sys_Manager_NewC
  ! The procedures for Sys_Config_Type are completely trivial; in
  ! any proper application a type extension must be used.
  module procedure Sys_Config_ICat ! (s) result (r)
    r = s%ic
    return
  end procedure Sys_Config_ICat
  module procedure Sys_Config_Init ! (s, isrc)
    s%ic = 0
    return
  end procedure Sys_Config_Init
  module procedure Sys_Config_Quan ! (s, q)
    q(:) = 0
    if (1<=size(q)) then
       q(0) = 1
    end if
    return
  end procedure Sys_Config_Quan
  module procedure Sys_Config_Step ! (s, rw)
    ! s is unchanged.
    rw = 1
    return
  end procedure Sys_Config_Step
  module procedure Sys_Config_Wgtb ! (s) result (r)
    r = 1
  end procedure Sys_Config_Wgtb
end submodule Sys_Impl


==> anc/DiffMC20260615-fpm/src/Walker.f90 <==
module Walker
  ! This module provides data types and operations for weighted walkers
  ! in a Monte Carlo or other simulation.
  !..use and access
  use Core, only : WP => Core_WP
  use Sys, only : Sys_Manager_Type, Sys_Config_Type
  implicit none (type, external)
  private
  public :: Walker_Type
  !..brief description (overview)
  ! Module Walker defines a type Walker_Type and implements basic
  ! operations on that type for (possibly signed) weighted walkers
  ! (particles, replicas) in a DMC or other Monte Carlo calculation.
  ! The module depends on a module Sys (or an extension of Sys) to
  ! define the physical system via a type Sys_Config_Type and
  ! operations on that type.
  ! A walker of type Walker_Type contains a Sys_Config_Type object
  ! together with a (signed) weight wt and a (positive) base weight wtb.
  ! The weight wt is the ordinary walker weight. The base weight wtb (a
  ! function of the configuration) is used in population control and
  ! importance sampling.
  ! (Note: If weights must be nonnegative then that must be arranged in
  ! module Sys and it may be checked in the calling program. As far as
  ! this module is concerned weights carry a sign.)
  !..types
  type :: Walker_Type
     private
     class (Sys_Config_Type), allocatable :: cf
     ! The configuration of the walker. In the base type cf contains
     ! only an integer categorical variable that is accessed through
     ! cf%ICat(). Type extensions may provide geometric or other
     ! numerical data.
     real (kind=WP) :: wt = 0, wtb = 1
     ! wt is the walker weight. It is unrestricted real.
     ! wtb is the base weight (function of the walker configuration). It
     ! is used in population control and importance sampling. 0<wtb.
   contains
     procedure :: Copy => Walker_Copy
     procedure :: ICat => Walker_ICat
     procedure :: Init => Walker_Init
     procedure :: NewW => Walker_NewW
     procedure :: Quan => Walker_Quan
     procedure :: Scal => Walker_Scal
     procedure :: Step => Walker_Step
     procedure :: Wgt => Walker_Wgt
     procedure :: Wgtb => Walker_Wgtb
  end type Walker_Type
  !..interfaces
  interface
     pure module subroutine Walker_Copy (s, wk)
       class (Walker_Type), intent (inout) :: s
       class (Walker_Type), intent (in) :: wk
       ! Copy a walker to s.
     end subroutine Walker_Copy
     pure module function Walker_ICat (s) result (r)
       class (Walker_Type), intent (in) :: s
       integer :: r
       ! Return the category of this walker. (Interface to the ICat
       ! procedure of Sys_Config_Type.)
     end function Walker_ICat
     module subroutine Walker_Init (s, isrc)
       class (Walker_Type), intent (inout) :: s
       integer, intent (in) :: isrc
       ! Initialize a walker after allocation.
     end subroutine Walker_Init
     pure module subroutine Walker_NewW (s, sysv)
       class (Walker_Type), intent (inout) :: s
       class (Sys_Manager_Type), intent (in) :: sysv
       ! Allocate data for a new walker. Do not initialize the numerical
       ! values.
     end subroutine Walker_NewW
     pure module subroutine Walker_Quan (s, qv)
       class (Walker_Type), intent (in) :: s
       real (kind=WP), intent (out) :: qv(0:)
       ! Return QoI of the walker configuration. (Interface to the Quan
       ! procedure of Sys_Config_type.)
     end subroutine Walker_Quan
     pure module subroutine Walker_Scal (s, r0)
       class (Walker_Type), intent (inout) :: s
       real (kind=WP), intent (in) :: r0
       ! Scale the walker weight by factor r0.
     end subroutine Walker_Scal
     module subroutine Walker_Step (s)
       class (Walker_Type), intent (inout) :: s
       ! Perform one step on a walker.
     end subroutine Walker_Step
     pure module function Walker_Wgt (s) result (r)
       class (Walker_Type), intent (in) :: s
       real (kind=WP) :: r
       ! Return the walker weight s%wt.
     end function Walker_Wgt
     pure module function Walker_Wgtb (s) result (r)
       class (Walker_Type), intent (in) :: s
       real (kind=WP) :: r
       ! Return the walker base weight s%wtb.
     end function Walker_Wgtb
  end interface
  !..end notes
  ! Reconsider the design of this module and of the related WkHist
  ! module. It would be nice to put implementation details of the type
  ! Walker_Type into a submodule, but we still need the type extension
  ! WkHist_Type to have access to those implementation details. Must
  ! decide on the correct approach.
  ! We do not want to make Walker_Type an extension of Sys_Config_Type;
  ! that would conflict with other extensions of Sys_Config_Type.
  ! Should there be a Walker_Manager_Type? That could provide the
  ! interface to module Sys and its types.
end module Walker


==> anc/DiffMC20260615-fpm/src/Walker_Impl.f90 <==
submodule (Walker) Walker_Impl
  ! Implementation submodule for Walker.
  use Core, only : Core_Assert
  implicit none (type, external)
contains
  module procedure Walker_Copy ! (s, wk)
    select type (s)
    class is (Walker_Type)
       ! (`class is` mandates explicit copy of all components.)
       s%cf = wk%cf
       s%wt = wk%wt
       s%wtb = wk%wtb
    class default
       error stop 'Walker_Copy: Type error'
    end select
    return
  end procedure Walker_Copy
  module procedure Walker_ICat ! (s) result (r)
    r = s%cf%ICat()
  end procedure Walker_ICat
  module procedure Walker_Init ! (s, isrc)
    ! Initialize the configuration.
    call s%cf%Init (isrc)
    ! Initialize the weight and the base weight.
    s%wt = 1
    s%wtb = s%cf%Wgtb()
    call Core_Assert (0<s%wtb, 'Walker_Init: cf%Wgtb() is invalid')
    return
    !..end note
    ! In the initialization it is not s%wt = s%wtb. This is deliberate.
    ! We assume that s%cf%Init (isrc), at least for isrc/=0, returns
    ! walkers drawn directly from a desired distribution, hence s%wt = 1.
    ! The base weight s%wtb is for importance sampling, thus it is
    ! independent of that source distribution.
  end procedure Walker_Init
  module procedure Walker_NewW ! (s, sysv)
    call sysv%NewC (s%cf)
    return
  end procedure Walker_NewW
  module procedure Walker_Quan ! (s, qv)
    call s%cf%Quan (qv)
    return
  end procedure Walker_Quan
  module procedure Walker_Scal ! (s, r0)
    s%wt = s%wt*r0
    return
  end procedure Walker_Scal
  module procedure Walker_Step ! (s)
    real (kind=WP) :: rw ! weight correction factor.
    call s%cf%Step (rw)
    s%wt = rw*s%wt
    s%wtb = s%cf%Wgtb()
    call Core_Assert (0<s%wtb, 'Walker_Step: wtb is invalid')
    return
  end procedure Walker_Step
  module procedure Walker_Wgt ! (s) result (r)
    r = s%wt
  end procedure Walker_Wgt
  module procedure Walker_Wgtb ! (s) result (r)
    r = s%wtb
  end procedure Walker_Wgtb
end submodule Walker_Impl


==> anc/DiffMC20260615-fpm/src/WkHist.f90 <==
module WkHist
  ! Module WkHist extends the Walker module and its Walker_Type to
  ! walkers that carry a history that enables descendant weighting.
  !..use and access
  use Core, only : WP => Core_WP
  use Sys, only : Sys_Manager_Type
  use Walker, only : Walker_Type
  implicit none (type, external)
  private
  public :: WkHist_Type
  !..brief description (overview)
  ! This module extends the type Walker_Type to WkHist_Type. Walkers
  ! of type WkHist_Type carry additional data wti, dti and qvi(:,:) that
  ! are accumulated weights, timesteps and QoI integrated over time.
  ! Presumably this is accumulated since the start of the current sequence
  ! of iterations in a splitting or initialization event, but the restart
  ! of the accumulators must be managed in the calling procedure.
  ! These quantities are expected to be used in descendant weighting.
  !..types
  type, extends (Walker_Type) :: WkHist_Type
     real (kind=WP) :: wti = 0, dti = 0
     ! wti is the summed weight of this walker over time (weighted by
     ! time step) since its creation in a splitting event or in an
     ! initialization.
     ! dti is the summed time step for this walker since its creation as
     ! for wti.
     real (kind=WP), allocatable :: qvi(:,:)
     ! For ic in the range of cf%ICat() qvi(:,ic) is the summed cf%Quan(:)
     ! of this walker since its creation as for wti, restricted to states
     ! in category ic.
   contains
     procedure :: AvWt => WkHist_AvWt
     procedure :: Copy => WkHist_Copy
     procedure :: Gqvi => WkHist_Gqvi
     procedure :: Init => WkHist_Init
     procedure :: NewW => WkHist_NewW
     procedure :: NulH => WkHist_NulH
     procedure :: Step => WkHist_Step
  end type WkHist_Type
  !..interfaces
  interface
     pure module function WkHist_AvWt (s) result (r)
       class (WkHist_Type), intent (in) :: s
       real (kind=WP) :: r
       ! Return the walker time average weight wti/dti
     end function WkHist_AvWt
     pure module subroutine WkHist_Copy (s, wk)
       class (WkHist_Type), intent (inout) :: s
       class (Walker_Type), intent (in) :: wk
       ! Copy a walker.
     end subroutine WkHist_Copy
     pure module subroutine WkHist_Gqvi (s, r)
       class (WkHist_Type), intent (in) :: s
       real (kind=WP), intent (out) :: r(0:,0:)
       ! Return the value of qvi(:,:).
     end subroutine WkHist_Gqvi
     module subroutine WkHist_Init (s, isrc)
       class (WkHist_Type), intent (inout) :: s
       integer, intent (in) :: isrc
       ! Initialize a walker after allocation, extending Walker_Init.
     end subroutine WkHist_Init
     pure module subroutine WkHist_NewW (s, sysv)
       class (WkHist_Type), intent (inout) :: s
       class (Sys_Manager_Type), intent (in) :: sysv
       ! Allocate data for a new walker, extending Walker_NewW.
       ! Do not initialize the numerical values.
     end subroutine WkHist_NewW
     pure module subroutine WkHist_NulH (s)
       class (WkHist_Type), intent (inout) :: s
       ! Set or reset the history accumulators of (s) to 0.
     end subroutine WkHist_NulH
     module subroutine WkHist_Step (s)
       class (WkHist_Type), intent (inout) :: s
       ! Perform one step on a walker, extending Walker_Step.
     end subroutine WkHist_Step
  end interface
end module WkHist


==> anc/DiffMC20260615-fpm/src/WkHist_Impl.f90 <==
submodule (WkHist) WkHist_Impl
  ! Implementation submodule for WkHist.
  use Core, only : Core_Assert
  implicit none (type, external)
contains
  module procedure WkHist_AvWt ! (s) result (r)
    call Core_Assert (s%dti/=0, 'WkHist_AvWt: dti==0')
    r = s%wti/s%dti
  end procedure WkHist_AvWt
  module procedure WkHist_Copy ! (s, wk)
    ! Copy data from the parent type.
    call s%Walker_Type%Copy (wk)
    ! Copy data from the extended type.
    select type (wk)
    class is (WkHist_Type)
       ! (`class is` mandates explicit copy of all components.)
       s%wti = wk%wti
       s%dti = wk%dti
       call Core_Assert (allocated(s%qvi), &
            'WkHist_Copy: s%qvi is not allocated')
       call Core_Assert (all(shape(wk%qvi)==shape(s%qvi)), &
            'WkHist_Copy: Shape mismatch')
       s%qvi(:,:) = wk%qvi(:,:)
    class default
       error stop 'WkHist_Copy: Type mismatch'
    end select
    return
  end procedure WkHist_Copy
  module procedure WkHist_Gqvi ! (s, r)
    call Core_Assert (allocated(s%qvi), &
         'WkHist_GQvi: s%qvi is not allocated')
    call Core_Assert (all(shape(r)==shape(s%qvi)), &
         'WkHist_Gqvi: Shape mismatch')
    r(:,:) = s%qvi(:,:)
    return
  end procedure WkHist_Gqvi
  module procedure WkHist_Init ! (s, isrc)
    ! Initialize data from the parent type.
    call s%Walker_Type%Init (isrc)
    ! Initialize data from the extended type. (Set accumulators to 0.)
    call s%NulH ()
    return
  end procedure WkHist_Init
  module procedure WkHist_NewW ! (s, sysv)
    ! Allocate data from the parent type.
    call s%Walker_Type%NewW (sysv)
    ! Allocate s%qvi.
    associate (nq=>sysv%NQoi(), nc=>sysv%NCat())
      call Core_Assert (1<=nq.and.1<=nc, 'WkHist_NewW: bad nq, nc')
      allocate (s%qvi(0:nq-1,0:nc-1))
    end associate
    return
  end procedure WkHist_NewW
  module procedure WkHist_NulH ! (s)
    s%wti = 0
    s%dti = 0
    call Core_Assert (allocated(s%qvi), &
         'WkHist_NulH: s%qvi not allocated')
    s%qvi(:,:) = 0
    return
  end procedure WkHist_NulH
  module procedure WkHist_Step ! (s)
    real (kind=WP), allocatable :: qv(:)
    allocate (qv(0:size(s%qvi,dim=1)-1))
    ! Apply the Step procedure from the parent type.
    call s%Walker_Type%Step ()
    ! The time step is taken as constant 1.0 for now.
    s%wti = s%wti+s%Wgt()
    s%dti = s%dti+1
    call s%Quan (qv)
    associate (ic=>s%ICat())
      ! Accumulate QoI of s%cf into s%qvi.
      call Core_Assert (0<=ic.and.ic<size(s%qvi,dim=2), &
           'WkHist_Step: bad ic')
      s%qvi(:,ic) = s%qvi(:,ic)+qv(:)
    end associate
    return
  end procedure WkHist_Step
  !..end notes
  ! If the evaluation of s%cf%Quan(qv) would be expensive then in the
  ! Sys module the QoI could be made a component of the configuration.
  ! As it is, we don't mind to call the procedure twice for any
  ! configuration.
end submodule WkHist_Impl

